A Simplified Expression for Quantum Fidelity

Quantum fidelity is one of the most important measures of similarity between mixed quantum states. However, the usual formulation is cumbersome and hard to understand when encountering the first time. This work shows in a novel, elegant proof that the expression can be rewritten into a form, which is not only more concise but also makes its symmetry property more obvious. Further, the simpler expression gives rise to a formulation that is subsequently shown to be more computationally efficient than the best previous methods by avoiding any full decomposition. Future work might look for ways in which other theorems could be affected or utilize the reformulation where fidelity is the computational bottleneck.

==> fidelity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# calculation\n",
    "import numpy as np\n",
    "from numpy.linalg import norm, eigvals, svd, eigvalsh, eigh\n",
    "from scipy.linalg import sqrtm\n",
    "\n",
    "# execution tracking\n",
    "import time\n",
    "from timeit import timeit\n",
    "\n",
    "# plotting\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import LogLocator\n",
    "\n",
    "# helper functions\n",
    "def is_complex(a):\n",
    "    if hasattr(a, 'dtype'):\n",
    "        return np.issubdtype(a.dtype, complex)\n",
    "    return np.iscomplex(a).any()\n",
    "\n",
    "def normalize(a, p=2, axis=0, remove_global_phase_if_1D=True):\n",
    "    \"\"\" Normalize a given array. For complex 1d-arrays, a global phase is removed if `remove_global_phase_if_1D == True`. \"\"\"\n",
    "    if is_complex(a):\n",
    "        a = np.array(a, dtype=complex)\n",
    "    else:\n",
    "        a = np.array(a, dtype=float)\n",
    "    a /= norm(a, ord=p, axis=axis, keepdims=True)\n",
    "    if len(a.shape) == 1 and remove_global_phase_if_1D and is_complex(a):\n",
    "        # this works only for a 1D array\n",
    "        a *= np.exp(-1j*np.angle(a[0]))\n",
    "    return a\n",
    "\n",
    "def random_vec(size):\n",
    "    x = np.random.random(size)\n",
    "    y = np.random.random(size)\n",
    "    return x + 1j*y\n",
    "\n",
    "def random_dm(n=1, pure=False):\n",
    "    \"\"\" Generate a random density matrix. \"\"\"\n",
    "    if pure:\n",
    "        ket = normalize(random_vec(2**n))\n",
    "        return np.outer(ket, ket.conj())\n",
    "    else:\n",
    "        probs = normalize(np.random.random(2**n), p=1)\n",
    "        kets = normalize(random_vec((2**n, 2**n)))\n",
    "        return kets @ np.diag(probs) @ kets.conj().T\n",
    "\n",
    "def sqrtmh(A):\n",
    "    \"\"\" Matrix square root for Hermitian matrices using eigendecomposition \"\"\"\n",
    "    w, v = eigh(A)\n",
    "    return v @ np.diag(np.sqrt(w)) @ v.conj().T\n",
    "\n",
    "def sqrtm_svd(A):\n",
    "    \"\"\" Matrix square root for PSD matrices using SVD \"\"\"\n",
    "    u, s, vh = svd(A)\n",
    "    return u @ np.diag(np.sqrt(s)) @ vh\n",
    "\n",
    "def comm(s1, s2):\n",
    "    \"\"\" Commutator of two matrices \"\"\"\n",
    "    return s1 @ s2 - s2 @ s1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# spectrum has cyclic property\n",
    "for _ in range(1000):\n",
    "    n = 10\n",
    "    A = random_vec((n,n))\n",
    "    B = random_vec((n,n))\n",
    "    assert np.allclose(sorted(eigvals(A@B)), sorted(eigvals(B@A)))\n",
    "\n",
    "# spectral mapping theorem\n",
    "\n",
    "def matop(op, A):\n",
    "    evals, evecs = np.linalg.eig(A)\n",
    "    return evecs @ np.diag(op(evals, dtype=complex)) @ evecs.conj().T\n",
    "\n",
    "def allclose_set(a, b):\n",
    "    matched_b_indices = []\n",
    "    for item_a in a:\n",
    "        for i, item_b in enumerate(b):\n",
    "            if i not in matched_b_indices and np.isclose(item_a, item_b):\n",
    "                matched_b_indices.append(i)\n",
    "                break\n",
    "    return len(matched_b_indices) == len(a)\n",
    "\n",
    "for it in range(100):\n",
    "    A = random_dm(2)\n",
    "    op = np.sqrt\n",
    "    A1 = op(eigvals(A))\n",
    "    A2 = eigvals(matop(op, A))\n",
    "    assert allclose_set(A1, A2), f\"{it}:\\n  {r(A1,10)} \\n≠ {r(A2,10)} \\n {r(A1-A2,10)}\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "All the same and no pair commuted!\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def fidelity_def(rho, sig):\n",
    "    \"\"\" Textbook definition \"\"\"\n",
    "    rho_sqrt = sqrtmh(rho)\n",
    "    return np.trace(sqrtmh(rho_sqrt @ sig @ rho_sqrt))**2\n",
    "\n",
    "def fidelity_own(rho, sig):\n",
    "    \"\"\" Tr(sqrt(sqrt(rho) @ sig @ sqrt(rho))) = sum(sqrt(eigvals(rho @ sig))) = Tr(sqrt(rho @ sig)) \"\"\"\n",
    "    # return np.sum(eigvals(sqrtm(rho @ sig)))**2\n",
    "    return np.sum(np.sqrt(eigvals(rho @ sig).real))**2  # rho @ sig is generally not normal, but still has non-negative eigenvalues\n",
    "\n",
    "for _ in range(10000):\n",
    "    rho = random_dm(2)\n",
    "    sig = random_dm(2)\n",
    "    assert not np.allclose(comm(rho, sig), 0)\n",
    "    f1 = fidelity_def(rho, sig)\n",
    "    f2 = fidelity_own(rho, sig)\n",
    "    assert np.allclose(f1, f2)\n",
    "print(\"All the same and no pair commuted!\")\n",
    "\n",
    "def _test_fidelity(fidelity):\n",
    "    # same state\n",
    "    rho = random_dm(5)\n",
    "    assert np.allclose(fidelity(rho, rho), 1), f\"fidelity = {fidelity(rho, rho)} ≠ 1\"\n",
    "\n",
    "    # orthogonal states\n",
    "    rho1 = np.array([[1, 0], [0, 0]])\n",
    "    rho2 = np.array([[0, 0], [0, 1]])\n",
    "    assert np.allclose(fidelity(rho1, rho2), 0), f\"fidelity = {fidelity(rho1, rho2)} ≠ 0\"\n",
    "\n",
    "    # F(s1,s2) \\in [0,1] and symmetric\n",
    "    rho1 = random_dm(5)\n",
    "    rho2 = random_dm(5)\n",
    "    assert 0 <= fidelity(rho1, rho2) <= 1, f\"fidelity = {fidelity(rho1, rho2)} ∉ [0,1]\"\n",
    "    assert np.allclose(fidelity(rho1, rho2), fidelity(rho2, rho1)), f\"fidelity(rho1, rho2) = {fidelity(rho1, rho2)} ≠ {fidelity(rho2, rho1)}\"\n",
    "\n",
    "    return True\n",
    "\n",
    "_test_fidelity(fidelity_def)\n",
    "_test_fidelity(fidelity_own)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Loading from data file: fidelity_times.npy\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAr4AAAINCAYAAADY2XyuAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy88F64QAAAACXBIWXMAAA9hAAAPYQGoP6dpAAD/0klEQVR4nOzdd1gUVxfA4d+yFEHAjg1ssUSNYidqolix19gLxhpFY40ldo2xxS7WWD/BHnvX2HsvMdZYsHd63Z3vj5FVZFdBwQU57/PwhJm5c/fMZtXD5d5zNYqiKAghhBBCCPGFszB3AEIIIYQQQnwOkvgKIYQQQogUQRJfIYQQQgiRIkjiK4QQQgghUgRJfIUQQgghRIogia8QQgghhEgRJPEVQgghhBApgiS+QgghhBAiRZDE9wMURSEgIADZ50MIIYQQInmTxNcEb29vChUqxNdff02aNGkIDAz8LK8bGRnJhg0biIyM/Cyvl5AkdvOQ2M1DYjcPid08JHbzkNgTniS+Jnh5eXH58mVOnjxp7lCEEEIIIUQCkMRXCCGEEEKkCJL4CiGEEEKIFEESXyGEEEIIkSJI4iuEEEIIIVIES3MH8CXQ6XQJtmoxMjISS0tLwsLC0Ol0CdLn5yKxm8enxG5lZYVWq02kyIQQQoikRRLfTxQUFMS9e/cSrM6voihkyZIFPz8/NBpNgvT5uUjs5vEpsWs0GpydnbG3t0+k6IQQQoikQxLfT6DT6bh37x52dnZkypQpQRImvV5PUFAQ9vb2WFgkr5koErt5fGzsiqLw9OlT7t27R758+WTkVwghxBdPEl8TvL298fb2fu+vjiMjI1EUhUyZMmFra5sgr6vX64mIiCBVqlTJMgGT2D+/T4k9U6ZM3L59m8jISEl8hRBCfPGS17/wn1F8NrBIbr8aFyKafHaFEEKkJJL4CiGEEEKIFEESXyGEEEIIkSJI4psCjR07ltKlS+Pg4ICTkxMNGjTg6tWr5g7LqHbt2tGgQQNzhyGEEEKIL4AkvinQ/v378fLy4tixY+zatYvIyEiqV69OcHCwuUMz0Ol06PV6c4chhBBCiC+IJL4p0Pbt22nXrh2FCxfG1dWVxYsXc/fuXU6fPg3Avn37sLa25uDBg4Z7JkyYgJOTE48fPzba5507d6hXrx65cuXCwcGBwoULs3XrVsP1rVu3kj9/fmxtbalUqRKLFy9Go9Hw6tUrABYvXkzatGnZuHEjhQoVwsbGhvbt27NkyRI2bNiARqNBo9Gwb98+bt++jUajYdWqVXz//ffY2tpSunRprl27xsmTJylVqhT29vbUrFmTp0+fJt4bKYQQQohkRcqZJSBFUQiJDPmkPvR6PcGRwWgjtPEqTWVnZffRK/T9/f0BSJ8+PQDu7u706tWLNm3acP78ef777z+GDh3K6tWryZw5s9E+vLy8CA8PZ8uWLWTOnJkrV64YNkXw8/OjUaNGeHl50blzZ06dOkXfvn1j9RESEsL48eP5888/yZAhA1mzZiU0NJSAgAAWLVpkiPHBgwcADB8+nKlTp5IjRw7at29Py5YtcXBwYNq0adjZ2dG0aVOGDRvG7NmzP+p9EUIIIcSXRRLfBBQSGYL9WPPsgBU0KIjU1qnjfZ9er6dXr16UL1+eb775xnD+t99+Y9euXXTu3JlLly7h6elJvXr1TPZz9+5dGjVqROHChXF0dCRv3ryGa7Nnz+arr75i0qRJABQoUICLFy8yfvz4GH1ERkYya9YsXF1dDedsbW0JDw8nS5YssV6zX79+eHh4ANCzZ09atGjBnj17KF++PAAdOnRg8eLF8X5PhBBCCPFlksQ3hfPy8uLSpUscOnQoxnlra2t8fHwoWrQoOXPmZMqUKe/t5+eff6Zr165s27YNDw8PfvjhB4oWLQrAv//+i5ubW4z2ZcuWjdWHtbW14Z64eLtt9Eh0kSJFYpx78uRJnPsTQgghxJfti098X716RdWqVYmKiiIqKoqePXvSqVOnRHktOys7ggYFfVIfer2egMAAHB0c4z3VIb66d+/O5s2bOXDgAM7OzrGuHzlyBIAXL17w4sULUqc2PaLcsWNHqlWrxtq1azl48CDjxo1j0qRJ9OjRI87x2Nraxmu6hpWVleH76PvePScL5IQQQojPK0ofxW8HfyNfVD5zhxLLF5/4Ojg4cODAAezs7AgODuabb76hUaNGZMiQIcFfS6PRfNR0g7fp9Xp0VjpSW6dOtK1zFUWhR48erFu3jn379pE7d+5YbW7evEnv3r2ZP38+K1euxNPTk927d783JhcXF9q3b0+vXr0YPHgw8+fPp0ePHhQsWJCNGzfGaHvs2LE4xWptbf3ebaOFEEIIkXSERIbQYm0LNl7dSOHUhWmqNDV3SDF88VUdtFotdnbqaGh4eDiKoqAoipmjMi8vLy+WLVuGr68vDg4OPHr0iEePHhEaGgqopcRat26Nh4cHP/74I4sWLeLChQuGObrG9OrVix07dnDnzh3OnDnD3r17KViwIAA//fQT169f55dffuHq1av4+vrGee5trly5uHDhAlevXuXZs2dERkZ+8vMLIYQQIuE9D3lO1aVV2Xh1IzZaG+pmqvvRC+8TS5JPfA8cOEDdunXJli0bGo2G9evXx2rj7e1Nrly5SJUqFW5ubpw4cSLG9VevXuHq6oqzszO//PILGTNm/EzRJ02zZ8/G398fd3d3smbNavhauXIlAGPGjOHOnTvMnTsXgKxZszJv3jyGDBnC+fPnjfap0+no0aMHbm5u1KpVi/z58zNr1iwAcuTIwdq1a1m/fj2urq7MmTOH33//PU6xdurUiQIFClCqVCkyZcrE4cOHE+AdEEIIIURCuv3qNuUXlufovaOkS5WO7S23823ab80dVixJPvENDg7G1dUVb29vo9dXrlxJnz59GD58OGfOnMHV1RUPD48Yi5rSpk3L+fPnuXXrFr6+viZr0aYU0aPe7361a9cOgGHDhvHgwYMY00EaNWpEeHh4jIoLb5sxYwbXrl0zjB4vXbo0xv116tTh+vXrhIWFceDAgVjTK9q1a2eo6fu2TJkysXPnTgIDA1EUBXd3d3LlyoWiKBQrVszQzt3dHUVRSJs27Qf7FEIIIUTCOfvwLGUXlOXq86u4OLpwqP0hyruUN3dYRiX5Ob41a9akZs2aJq9PnjyZTp068eOPPwIwZ84ctmzZwsKFCxk4cGCMtpkzZ8bV1ZWDBw/yww8/GO0vPDyc8PBww3FAQACgltp699fskZGRKIqCXq9PsEVU0dMwovtNTuITe/T1hHzvPkVKed/fpdfrURSFyMhItFptYoT3XtF/ppLjFBaJ3TwkdvOQ2M0jOcS+59Yemq5tSmBEIN9k+oZNzTeR3SG7WWJ/e4G7KRolGU141Wg0rFu3jgYNGgAQERGBnZ0da9asMZwD8PT05NWrV2zYsIHHjx9jZ2eHg4MD/v7+lC9fnuXLl8coe/W2ESNGMHLkyFjnfX19DXOFo1laWpIlSxZcXFywtrZOsOdMCQ4dOkTdunW5ffs2adKkMXc4KVZERAR+fn48evSIqKgoc4cjhBAiGdn/Yj8z/GYQpUTxjf03+NoWwVJrw7UsDWK1zf9oPRpFz9WsjRItnvr163+wTZIf8X2fZ8+eodPpYu0mFr1zGKhb6Xbu3Nnw6/wePXqYTHoBBg0aRJ8+fQzHAQEBuLi4UL16dRwdHWO0DQsLw8/PD3t7e1KlSpUgz6QoCoGBgTg4OCS5CeEfEp/Ya9WqlaSqNaSU9/1dYWFh2NraUqFChQT7DMdHZGQku3btolq1anH6ST0pkdjNQ2I3D4ndPJJq7IqiMPn4ZKacU2v8NynYhIV1F2J7dAbaA+PIny8/4d/2NMRuc2wa2rN/oaswkK++r2XW2JN14hsXZcqU4dy5c3Fub2Njg42NDd7e3nh7exuSMysrq1gfOp1Oh0ajwcLCIsFKj0X/qjq63+REYjePT4ndwsICjUZj9PP9OZn79T+FxG4eErt5SOzmkZRi1yt6+uzow7Tj0wDo/W1v/qj+BxYaC6g8CLRatHvHkOrBabR2TdWk98A4qDQYbcX+fP5JdTEl68Q3Y8aMaLXaWIvVHj9+bHSL2/jw8vLCy8uLgIAA+VW8EEIIIVK8sKgw2q5ry+rLqwH4o9of9C3XN2aj7/rAv5uwuLGL2uxGgwKVBkPF/maIOLbkNbT1Dmtra0qWLMmePXsM5/R6PXv27DG6Ja4QQgghhIi/V2GvqLGsBqsvr8bKwgrfRr6xk96IEFjZCh5dQAE0KCha6yST9EIyGPENCgrixo0bhuNbt25x7tw50qdPT44cOejTpw+enp6UKlWKMmXKMHXqVIKDgw1VHj7Wu1MdhBBCCCFSonsB96jpU5NLTy7hYO3A+ubrqZy7csxGIS9geQvwOwYWlmj0Ueg0lmh1EbB/QpJJfpN84nvq1CkqVapkOI5eeObp6cnixYtp1qwZT58+ZdiwYTx69IhixYqxffv2WAve4kumOgghhBAipfvnyT/U8KnBvYB7ZLXPyrZW23DN8k5Nf//7sKwxPP0XLG0gKhxdhYFsDixEHYfLaPeOUdslgeQ3ySe+0RsTvE/37t3p3r37Z4pICCGEEOLLd/DOQeqtqMersFcUyFCAHa13kDNtzpiNnl6F/zWCgHtg7QARgVBpMPpyvWHrVvTf91PrxCeR5DfJJ77mIlMdzO/dus1CCCGE+DzWXl5Lq79aEa4Lp5xLOTY230gGuwwxG907BT4/QOhLyJAP8lYFu/Rqcvv2xhXRya7e/DlVsl7clpi8vLy4fPkyJ0+eNHcoCW727NkULVoUR0dHHB0dKVu2LNu2bTN3WEIIIYRIAmaemEmT1U0I14VTv0B9drfZHTvpvb4bltRVk97spaD9Dvy+GccZh/6cOQNnz8LNm2k4exbOnIEzDv25l2+QeR7oLTLia057x4KF1viw/4GJoOihUsJ/SJydnRk3bhz58uVDURSWLFlC/fr1OXv2LIULF07w1xNCCCFE0qcoCr/u+ZVxh8cB8FPJn5hZayZai3eq755fCRu6gT5KHeVtupRwJTWlS8ObCrNWgHuM27Jkgdu3wcYmkR/kPWTE1wRvb28KFSpE6dKlE+9FLF7Pedk/IcZpm+PTsNj3u3o9EdStW5datWqRL18+8ufPz5gxY7C3t+fYsWMA7Nu3D2traw4ePGi4Z8KECTg5OcWqmRztzp071KtXj1y5cuHg4EDhwoXZunUrer0eZ2dnZs+eHaP92bNnsbCw4M6dOwBcv37dsHtYoUKF2LVrV6I8uxBCCCFii9BF4Lne05D0/lbpN2bVnhU76T0yE9Z1VpPeos2gxQqwTo21NeTIAab2UbKwABcXsLZO5Af5ABnxNeGjqjooCkSGxP1FynqBLkJNfnUR8F1vODgZ26OT0X/fD4uyXhARHLe+rOzgI7ba1el0rF69muDgYEPtY3d3d3r16kWbNm04f/48//33H0OHDmX16tUmq2V4eXkRHh7Oli1bDFtG29vbY2FhQYsWLfD19aVr166G9j4+PpQvX56cOXOi1+tp1KgRmTNn5vjx4/j7+9OrV694P4sQQggh4i8wPJAfVv/Azps70Wq0zK87nx+Lv1MWVlFg93A4rO7YRtnuUG20IdPVaGD0aKhRw/hr6PXq9Y9IVRKUJL4JKTIEfs/2cfcemAgHJhqG4C0O/gEH/4j7/b8+AOvUcW5+8eJFypYtS1hYGPb29qxbt45ChQoZrv/222/s2rWLzp07c+nSJTw9PalXr57J/u7evUujRo0oXLgwjo6O5M2b13CtVatWTJo0ibt375IjRw70ej0rVqxgyJAhAOzevZsrV66wY8cOsmVT37/ff/+dmjVrxv35hRBCCBFvj4IeUdu3NmcensHOyo41TdZQM987//7qImHjz3DeVz2uOhLK94yVxVavDiVKKJw5A/DmmhYdJUpZUL26mbNeZKpDilWgQAHOnTvH8ePH6dq1K56enly+fNlw3draGh8fH9auXUtYWBhTpkx5b38///wzY8aMwcPDgxEjRnDhwgXDtWLFilGwYEF8fdU/MPv37+fJkyc0adIEgH///RcXFxdD0gvIzntCCCFEIrv2/BrlFpTjzMMzZLLLxD7PfbGT3ogQWNFKTXo1Wqg/C77rZXToVqOBHxx38nbSC6BDy+gGp80+2gsy4mvSR5Uzs7JTR17j69AUdcRXaw26CELL9MCm8gAsTE2UMfXa8WBtbW0YlS1ZsiQnT55k2rRpzJ0719DmyJEjALx48YIXL16QOrXpEeWOHTtSrVo11q5dy8GDBxk3bhyTJk2iR48egDrq6+vry8CBA/H19aVGjRpkyJDBZH9CCCGESDzH7x2nzvI6PAt5Rp50edjRegd50+eN2SjkBfg2g3snwNIWmiyGAibmMgAsW8bAfW2Yz03ukBM9WrREUYKzVF/vBb8eN/tcBxnxNeGjyplpNOp0g/h8HfVWk95Kg2HoU/Tuv2J7YgYcmxW/fj7xg6TX6wkPDzcc37x5k969ezN//nzc3Nzw9PREr9e/tw8XFxfat2/P2rVr6du3L/Pnzzdca9myJZcuXeL06dOsWbOGVq1aGa4VLFgQPz8/Hj58aDgXvdBOCCGEEAlr87XNVFpSiWchzyiVrRRH2h+JnfT634dFNdWkN1VaaLvBZNJ78SLcmbQG2rRBA8ymK3rURXE6LBnNEDSnTsLOnYn7YHEgia857Z+gLmyrNPhNSbMKvxBato9a1eGdag8JZdCgQRw4cIDbt29z8eJFBg0axL59+wzJqE6no3Xr1nh4ePDjjz+yaNEiLly4wKRJk0z22atXL3bs2MGdO3c4c+YMe/fupWDBgobruXLloly5cnTo0AGdThdjvnDVqlXJnz8/np6enD9/noMHDzJ48OBEeXYhhBAiJfvzzJ80WNGA0KhQauStwV7PvWS2f2fh+tOrsKA6PL0CDtmg/XbI4Wa0v/374fvvwWNGHZ5ZOAFQnZ2U5gQApTlBdXaqi+CGDlUXyZmRJL7mpNfFTHpfC3frid7910Tb4eTJkye0bduWAgUKUKVKFU6ePMmOHTuoVq0aAGPGjOHOnTuGaQ9Zs2Zl3rx5DBkyhPPnzxvtU6fT0aNHD9zc3KhVqxb58+dn1qxZMdq0atWK8+fP07BhQ2xtbQ3nLSwsWLduHaGhoZQpU4aOHTsyZsyYRHl2IYQQIiVSFIVR+0fRaVMndIqOdsXasbH5Ruyt7WM29DsJCz3ULYgz5ocOO8GpoNE+160DDw/w94dM2a3RpnUA1Bm+v/MrBbnM7/yqzvjV68HPDyIiEvU5P0Tm+JrT+zanqPCL6WJ4n2jBggXvvT5s2DCGDRsW41yjRo1iTIV414wZM9Dr9QQEBODo6Gh0fnLXrl1jlDR7W/78+WPUDQb1D6kQQgghPk2UPopuW7ox/4w6BXHw94MZXWk0mnenSV7fBSvbQFSouhtbq9XqFsRGzJ2j0K2bgl6xoH59WL7cAttne+HpUwAqRkUx69B2yn/3O1i+TjednMy7ewWS+Jr0UYvbhBBCCCGSkJDIEJqvac6ma5vQoGFmrZl0K90tdsPzK2CD1+vd2KpB0yVGy6QqCowepWf4CAtAQyerxcyaXRtL20zqDhUuLmrDyEj8Hz6E4sXByipxHzIeZKqDCR+1uE0IIYQQIol4FvKMKkursOnaJlJZpmJt07XGk94jM2Bdl7d2Y1tucm+AieOjk14YymjmTg/HMmumxHyMBCWJrxBCCCHEF+bWy1uUX1ieY/eOkS5VOna32U3Dgg1jNtLrYecQ9QvU3dgazAGtiRHayEjaHutGPq7hrfFi1NJcaH7qkrgPksBkqoMQQgghxBfk7MOz1PKtxaOgR+RIk4PtrbZTMNM7C9R0kbCxB5xfrh5XG6XuxmZEZCRY6cKgWTOybNzIBUsfUq1YDI0bJ+6DJAIZ8RVCCCGE+ELsurmLCosr8CjoEUUzF+VI+yOxk96IYFjRUk16NVpoMNtk0vvgAZQuDUtb7YCNG8HGhlQbVibLpBck8RVCCCGE+CL4XPChlm8tgiKCqJSrEgfaHSC7Y/aYjUJewNL6cH2nuhtbi+VQrKXR/q5dg/Ll4fx5GHy8HqH1msHWrVCr1md4msQhia8J3t7eFCpUiNKlS5s7FCGEEEIIkxRFYcLhCbRe15oofRTNv2nOtlbbSJMqTcyG/vdgYQ24d1Ldjc1zI+T3MNrnyZNQvpye27chb17Yf0CD7YYVULlynGK6d+8eFy9e5N69e5/2cAlMEl8TpKqDEEIIIZI6nV5Hr+29GLB7AAB9vu2DTyMfbCzfqZcbvRvbs6vgmB3a7wCXMkb73LEDKrnrefbcgpKZ/Th8SCFPnrjHtGDBAvLmzcvQoUPJmzfvB/cP+Jwk8RVCCCGESIbCosJovrY5009MB2BS9UlM8piEhead9M7vxOvd2O5DxgKvd2P72mifPj5Qp45CcIgF1djJXqUSTjyJc0z37t2jU6dO6PV6APR6PV26dEkyI7+S+IokSaPRsH79enOHEcPixYtJmzbtZ39dd3d3evXqleBthRBCJF+vwl5RY1kN1lxeg5WFFcsbL6dP2T6xG17bAUvqQehLcC4N7bdDGmeT/V45+pKoKA0t8GWzSzccDm+HzJnjHNeUKVNi7byq0+m4ceNGnPtITJL4igSj1WrZsmWLucNINM2aNePatWvmDkMIIUQKdy/gHt8t/I79d/bjaOPI9tbbaf5N89gNzy2H5S3ULYjzVoO2G0xuQQzAlSuMWleElTRl2VcjsD64R53gGweKovDbb78xefLkWNe0Wi1549hPYpPEN6nYvRsKFVL/m8xERESYOwSjcuXKxb59+xKsP1tbW5ycnBKsPyGEECK+Lj25RNkFZfnn6T9ktc/KgXYHqJzbyIKzw9Nh/U+g6KBoc5O7sUVGwu+/Q8jxi1ChApoH92la6B8sDu6HnDnjFJNOp6NHjx4MHToUgDp16qDVagE16Z07dy7OzqZHmT8nSXyTAkWBX3+Ff/9FM3iwepyI1qxZQ5EiRbC1tSVDhgxUrVqV4OBgQP3w9unTh7Rp05IhQwb69++Pp6cnDRo0MNzv7u5O9+7d6dWrFxkzZsTDw4NcuXIB0Lp1a7RareF4xIgRFCtWjIULF5IjRw7s7e3p1q0bOp2OCRMmkCVLFpycnBgzZkysOJ89e0bDhg2xs7MjX758bNy4MVHfl/DwcH755ReyZ89O6tSpcXNzi5E4G5vq8Ntvv+Hk5ISDgwMdO3Zk4MCBFCtWDICdO3eSKlUqXr16FeOenj17Uvn1qtjnz5/TokULsmfPjp2dHUWKFGH58uXvjXPWrFnky5ePVKlSkTlzZpo0aRLjul6vp3///qRPn54sWbIwYsSIj3k7hBBCJDEH7hzg+0Xfcy/gHl9n/JqjHY7imsU1ZiO9HnYMhl1qEkq5HmqdXiO7sQUHQ/36MHgwtOqRDuXpMyheHPbvh6xZ4xRTeHg4LVu2xNvbG41Gw4wZM9i0aRPXr19n9OjRXL9+nQ4dOnzqoycYSXwTQ3Cw6a+wsNhtN25U64YAmlOnsNy6VT0fGhq3fuPh4cOHtGjRgvbt2/Pvv/+yb98+GjVqZJiPM2nSJBYvXszChQs5dOgQL168YN26dbH6WbJkCdbW1hw+fJg5c+YYql94e3tz//79GNUwbt68ybZt29i+fTvLly9nwYIF1K5dm3v37rF//37Gjx/PkCFDOH78eIzXGDlyJE2bNuXChQvUqlWLVq1a8eLFi3g9b3z079+fY8eOsWLFCi5cuECTJk2oUaMG169fN9rex8eHMWPGMH78eE6fPk2OHDmYPXu24XqVKlVImzYta9euNZzT6XSsXLmSVq1aARAWFkbJkiXZsmULly5donPnzrRp04YTJ04Yfc1Tp07x888/M2rUKK5evcr27dupUKFCjDZLliwhderUHD9+nAkTJjBq1Ch27dr1qW+PEEIIM1pzeQ3V/leNV2GvKOdSjsPtD5Mz7TsjsrpIWN8Vjs5Uj6uNhuq/gUXsdO/ZM6hSBbZtA1tb6DDMGc36dfD335AxY5xiCgwMpHbt2qxatQorKytWrFhB9+7dAXB2dqZIkSJJZqTXQBHv5e/vrwCKv79/rGuhoaHK5cuXldDQ0JgX1DFb41+1asVsa2trum3FijHbZsxovF08nD59WgGU27dvG72eNWtWZcKECYbjyMhIxdnZWalfv77hXMWKFZXixYvHuhdQli1bpuh0OsO54cOHK3Z2dkpAQIDhnIeHh5IrV64Y7QoUKKCMHTs2Rl9DhgwxHAcFBSmAsm3btjg/a86cOZW9e/fGqe2tW7cUrVar+Pn5xThfpUoVZdCgQYqiKMqiRYuUNGnSGK65ubkpXl5eMdqXL19ecXV1NRz37NlTqVy5suF4x44dio2NjfLy5UuTsdSuXVvp27ev4bhixYpKz549FUVRlLVr1yqOjo4x3k+dTqe8fPlS0el0SsWKFZXvvvsuRn+lS5dWBgwYYPS1TH6GP5OIiAhl/fr1SkREhFle/1NI7OYhsZuHxG4e0bFPOTxF0YzQKIxAabCigRISERK7cXiQovyvsaIMd1SUEekU5ayvyX5v31aUAgXUFCJdGp1y5Ej8Y3v8+LFSokQJBVDs7e2VXbt2GY09qb3vMuJrwmfbwOJ1uY/PxdXVlSpVqlCkSBGaNGnC/PnzefnyJQD+/v48fPgQNzc3Q3tLS0tKlSoVq5+SJUvG+TVz5cqFg4OD4Thz5swUKlQIi7d+As2cOTNPnsQsl1K0aFHD96lTp8bR0TFWm7f99NNP2NvbG77u3r1LzZo1Y5wz5eLFi+h0Or7++usY7ffv38/NmzeN3nP16lXKlIlZA/Hd41atWrFv3z4ePHgAqKPEtWvXNkyZ0Ol0jB49miJFipA+fXrs7e3ZsWMHd+/eNfqa1apVI2fOnOTJk4c2bdrg4+NDSEhIjDZvv28AWbNmfe/7JoQQImnSK3qWPlhK7129UVDoWqora5qswdbKNmbD6N3Ybux6vRvbCijWwmifly5BuXJw9So448eh9PUom+9ZvOK6desW5cuX58yZM2TKlIl9+/ZRtWrVj33Mz8rS3AEkVV5eXnh5eREQEECaNGk+fMPbgoJMX3s92RtQx2sLF1b3AtTp3pzWasHVFc3WrTHvvX07fnEYfXktu3bt4siRI+zcuZMZM2YwePBgjh8/Tvr071np+Y7UqWNPkDfFyirmvCKNRmP0nP6dHwLi0uZto0aNol+/foZjd3d3xo8fHyORNyUoKAitVsvJkydjve77EuYPKV26NF999RUrVqyga9eurFu3jsWLFxuuT5w4kWnTpjF16lSKFClC6tSp6dWrl8kFgw4ODpw5c4Z9+/axc+dOhg0bxogRI9i9ezeOjo5A/N83IYQQSU+ELoL2m9rz15O/APit0m/8+v2vaDSamA1f+cGyRvDsGtimg5arwcX4oF1UFDRqBA8eQCH+YQceOJcsC6///YiL8+fPU6NGDR49ekSuXLnYuXMn+fLl++jn/NxkxDcxpE5t+itVqjftdu6EM2diJL0AGp0OzZkzcPBg3PqNJ41GQ/ny5Rk5ciRnz57F2tqadevWkSZNGrJmzRpjrm1UVBSnT5+OU79WVlbo3nmWz8nJyYm8efMaviwtLcmePXuMc6YUL14cnU7HkydPYrTPmzcvWbJkMXpPgQIFYu3sZ2ynv1atWuHj48OmTZuwsLCgdu3ahmuHDx+mfv36tG7dGldXV/LkyfPBkmmWlpZUrVqVCRMmcOHCBW7fvs2BAwfee48QQojk40XoCzyWeeB7yRcLLPizzp8MrjA4dtL75Iq6McWza2/txmb6N9WWlrCsyQaqs4ODfI9z2yqwfDlYW8cprv3791OhQgUePXpE0aJFOXLkSLJKekESX/NRFBg61OiEcwDFwkK9nsAVHo4fP87vv//OqVOnuHv3Ln/99RdPnz6lYMGCgFpxYNy4caxfv54rV67QrVu3WFUJTMmVKxf79+/n0aNHhukTyUX+/Plp0qQJ7dq146+//uLWrVucOHGCsWPHmqxN3KNHDxYsWMCSJUu4fv06v/32GxcuXIj1F1OrVq04c+YMY8aM4YcffsDG5s02kvny5TOMwP/777906dKFx48fm4xz8+bNTJ8+nXPnznHnzh2WLl2KXq9PMvURhRBCfJrrz6/z7Z/fsu/2Puyt7RmcZzBti7aN3dDYbmyZChjt8/VsO5g+nTK/N2AHNUj/UzNYtEjNhuPgr7/+wsPDg4CAACpWrMiBAwfIGsfKD0mJJL7mEhEBd++anOOr0evBz09tl4AcHR05cOAAtWrVIn/+/AwZMoRJkyZRs2ZNAPr27UubNm3w9PSkbNmyODg40LBhwzj1PXHiRPbt20fOnDkpXrx4gsb9OXh7e9OmTRv69u1LgQIFaNCgASdPniRHjhxG27dq1YpBgwbRr18/SpQowa1bt2jXrh2p3h7VB/LmzUuZMmW4cOGCoZpDtCFDhlCiRAk8PDxwd3cnS5YsMUrHvStt2rT89ddfVK5cmYIFCzJnzhx8fHwMP7gIIYRIvvbd3ofbn25cf3GdHGlysL/tfko6GllTE70bW9grcC5jcjc2RYHRo6FAATg5eB307Kle6NsXZs0yOfj2rnnz5tGkSRPCw8Np2LAh27dvj/800KTC3KvrkrqPquoQV3fvKsrp0zG+dCdPKgH79im6kycV5Z0KA+bi6ekZo6qDKW9XF0huEir2qlWrKq1bt06gqOLmU2KXqg4fT2I3D4ndPCT2xLfwzELFapSVwgiUMvPLKA8DHxqP/ayPWrVhuKOiLGuiKOHBRvuLilKUbt3eFIAaN+iVouTJoyjDhyuKXh+nmPR6vTJq1CgFUAClc+fOSlRUVJzuTarvuyxuMycXF/XrbXo9uoAAdaJ5HH8SE+YREhLCnDlz8PDwQKvVsnz5cnbv3i01c4UQQsSZXtHz655fGX94PABNCzdlcf3F2FrZEhkZGbPx4Wmwa5j6vWtLqDfd6MYUYWHQpg2sWQMaDUyfDt27p4GBZ+O8kE2n09GzZ0+8vb0BGDp0KCNHjow9zziZkcRXiI+k0WjYunUrY8aMISwsjAIFCrB27dpkU9JFCCGEeYVEhtBmXRv++let3DDk+yGM0tiiOTIDKvZ/01B5vRtb9MYU5X6GaqPUrPYd/v7QoAHs2wdWFlEs636Mpt2/Uy/GMekNDw+nTZs2rF692rAbm5eX1yc8adIhia/4oLfLb4k3bG1t2b17t7nDEEIIkQw9CHxAveX1OP3wNNZaa/6s+ydtXNvA/gmwd4zaqFxvNEoU2o1ecGm1eu6rKlB9tNE+nz+HqlXh3DlwsAxlXVQdqsw5BP3/g+zZ4xRXQEAADRs25O+//8bKyoply5bRtGnTBHjipEESXyGEEEKIz+jco3PUXV6XewH3yGCbgfXN1/NdjtejstEjvXvHYBERitvN3VgEXlDPFawHzf5nsl9HR8iWRccDm0C2hVemhOVF+J9PnJPex48fU6tWLc6cOYO9vT3r16+nSpUqn/KoSc4Xn/j6+fnRpk0bnjx5gqWlJUOHDqVJkybmDksIIYQQKdCmq5tosbYFwZHBfJ3xaza32MxX6b+K2ahif4gIQXt4MpmjzxVtBo3mvbdvq8gQVkW15En4eXLbPIQ166BOnTjF9d9//1G9enVu3ryJk5MT27Zto0SJEvF/wCTui189ZWlpydSpU7l8+TI7d+6kV69eBAcHmzssIYQQQqQgiqIw+ehk6q+oT3BkMFVyV+Foh6Oxk16AZzfg8vo391pYmUx6d+2CPn1ACQiEWrVIvXsDue2ewJYtcU56z507R7ly5bh58ya5c+fm8OHDX2TSCylgxDdr1qyGAstZsmQhY8aMvHjxIl5b7gohhBBCfKxIXSTdt3Zn3hk1ee1cojMza83EykhFBu4cgRUtIVTdCEqv0WKhj1Tn/r694A110zVPT4iMBNcnx/Dcv1+d77B1K5QvH6fY9u3bR7169QgMDMTV1ZVt27Yly40p4irJj/geOHCAunXrki1bNjQaDevXr4/Vxtvbm1y5cpEqVSrc3Nw4ceKE0b5Onz6NTqfD5d0SYkIIIYQQieBV2Ctq+dZi3pl5aNAwqfok5tSZYzzpvbAKltY3JL26sj3YVGwRugoD1QVv+ycYmk6dCi1bqklvs2bQ/M+qMGAA/P13nJPetWvX4uHhQWBgIBUrVmT//v1fdNILyWDENzg4GFdXV9q3b0+jRo1iXV+5ciV9+vRhzpw5uLm5MXXqVDw8PLh69SpOTk6Gdi9evKBt27bMnz//va8XHh5OeHi44TggIACAyMjIWPX0IiMjURQFvV6P3sQObPGlvN6iOLrf5ERiN49PiV2v16MoCpGRkWi12sQI772i/0zFqlWZDEjs5iGxm4fE/nFuvrxJg1UNuPr8KqmtUrO0/lLq5q9LVFRUzIaKgsWhSWgPjDOc0n3Xl/By/WDXLsK/7YkNoN07hqgoHYO29+ePP9S/s726RDBpmgYLC4gc/braQxyedd68efTo0QNFUWjQoAFLly4lVapUCfY+meN9t7Iy8sPEOzRK9L+ayYBGo2HdunUxtnR1c3OjdOnSzJyp1rbT6/W4uLjQo0cPBg4cCKjJbLVq1ejUqRNt2rR572uMGDGCkSNHxjrv6+uLnZ1djHOWlpZkyZIFFxcXrK2tP/HphLl069YNf39/fHx8zB1KnKVLl45ly5ZRu3btT+onIiICPz8/Hj16FPsvYiGEEB/tctBlxt4aS6AukAxWGRicezB57PLEaqfRR1HMbyE5XhwC4LldXp44FuFa1oax2ua+v4kRyzxZd/R7AEbYj6FTwY2cGtAfxTJuY5mKorBy5UpWrFgBQPXq1enSpYtZBj8SWv369T/YJsmP+L5PREQEp0+fZtCgQYZzFhYWVK1alaNHjwLq/+B27dpRuXLlDya9AIMGDaJPnz6G44CAAFxcXKhevTqO7xR+DgsLw8/PD3t7e1KlShXv+P384OnTmOcURSEkJAQ7OzsyZ9bgHHvr7SRLq9WybNkymjdvnqx2drGyssLy9V8YDg4OySZ2W1tbHB0dURSFwMDAj4o9LCwMW1tbKlSo8FGf4U8VGRnJrl27qFatWpx+Uk9KJHbzkNjNQ2KPH59LPozYMoIIXQQlspTgryZ/kc0hW+yGoa/Qrm2HxYtDKBot+hrj8c/UjsBnkBWIjIzi+PHjuLm5YWVlyYmntdlwXItWqzDX8Rc6vJyE8uIrapYuDXGYoqDT6ejdu7ch6R08eDDDhg1LlH/3kupnJlknvs+ePUOn05E5c+YY5zNnzsyVK1cAOHz4MCtXrqRo0aKG+cH/+9//KFKkiNE+bWxssLGxiXXeysoq1v84nU6HRqPBwsICi3huLxweDm5u8PixsasOAGTJArdvg5FwkpSIiIgYI97R70ly8fYf+LjEvnjxYhYvXsy+ffsSObL3i/7cRU9v+Jj33cLCAo1GY/Tz/TmZ+/U/hcRuHhK7eUjs76dX9AzfO5zfDv4GQKOCjVjaYCmprY0sqH95G3yawLNrYO2ApslionJUpVzOt3MDK8A9xm1p7HUstOhIo5eLoWBBNLt3Y5XNSFL9jujd2NasWYNGo2HmzJl069btE542bpLaZyb5ZCcf6bvvvkOv13Pu3DnDl6mk923e3t4UKlSI0qVLJ0pc1taQIweYylMsLBRcXNR2CW3NmjUUKVIEW1tbMmTIQNWqVQ0l3nQ6HX369CFt2rRkyJCB/v374+npGWN6ibu7O927d6dXr15kzJgRDw8PcuXKBUDr1q3RarWG4xEjRlCsWDEWLlxIjhw5sLe3p1u3buh0OiZMmECWLFlwcnJizJgxcYpdURRGjBhBjhw5sLGxIVu2bPz8888A/Prrr7i5ucW6x9XVlVGjRpl8vsSe7XPnzh3q1q1LunTpSJ06NYULF2br1q3o9XqcnZ2ZPXt2jPZnz57FwsKCO3fuAHD9+nXDiGyhQoXYtWtXosYrhBAi/kIjQ2mxtoUh6R1QfgCrm6w2nvTeOwXzq6hJr2N2aL8d8lX9cG6gUcgfep6GAYuhWDHYvx/ikPQGBARQs2ZN1qxZg7W1NStXrvwsSW9SlKwT34wZM6LVann8zrDp48ePyZIlyyf17eXlxeXLlzl58mS87w0ONv0VFqa20Whg9GgwtRZJr9cwZEjMbbhN9RkfDx8+pEWLFrRv355///2Xffv20ahRI0PyN2nSJBYvXszChQs5dOgQL168YN26dbH6WbJkCdbW1hw+fJg5c+YY3idvb2/u378f4327efMm27ZtY/v27SxfvpwFCxZQu3Zt7t27x/79+xk/fjxDhgzh+PHjH4x/7dq1TJkyhblz53L9+nXWr19v+EGmVatWnDhxgps3bxra//PPP1y4cIGWLVvG6/kSkpeXF+Hh4Rw4cICLFy8yfvx47O3tsbCwoEWLFvj6+sZo7+PjQ/ny5cmZMyd6vZ5GjRphbW3N8ePHmTNnDgMGDEjUeIUQQsTP46DHVFpSiVX/rMLSwpKF9RYyruo4LDRG0qzLG2BxbQh5BlmKQsc9kOUbIA65gaJhtG4Qmm+/hb17IVOmD8f2+DHu7u7s3bsXBwcHtm3blrI38lKSEUBZt25djHNlypRRunfvbjjW6XRK9uzZlbFjx37Sa82cOVMpWLCgkj9/fgVQ/P39Y7UJDQ1VLl++rISGhr4Tp+mvWrXetNPrFUWjMd22QoWYr5cxo/F28XH69GkFUG7fvm30etasWZUJEyYYjiMjIxVnZ2elfv36hnMVK1ZUihcvHuteQFm2bJmi0+kM54YPH67Y2dkpAQEBhnMeHh5Krly5YrQrUKBAnP6fTZo0ScmfP78SERFh9Lqrq6syatQow/GgQYMUNze3Dz5fvXr1lJcvX8aIyZRFixYpFStW/GC7aEWKFFFGjBhh9NrZs2cVjUaj3LlzR1GUN5/f2bNnK4qiKDt27FAsLS2V+/fvG+7Ztm1bjD8LOp0uzrG/y9Rn+HOJiIhQ1q9fb/L/Z1ImsZuHxG4eErtpFx5dUHJMyaEwAiXduHTK3lt7jTfU6xXl0DRFGZ5GUYY7KopPU0UJCzTarHRpRbGwiPlvvdZCr5S2OKXoK7orylv/pr7PjRs3lK+++koBFCcnJ+X06dMf/6DxlFQ/M0l+xDcoKMgwRQHg1q1bnDt3jrt37wLQp08f5s+fz5IlS/j333/p2rUrwcHB/Pjjj5/0up8y4htXGs37pzIkxhorV1dXqlSpQpEiRWjSpAnz58/n5Uu1XqC/vz8PHz6MMV3A0tKSUqVKxeqnZMmScX7NXLly4eDgYDjOnDkzhQoVijEfNXPmzDx58uSDfTVp0oTQ0FDy5MlDp06dWLduXYxqBK1atTKMoCqKwvLly2nVqlW8n+9td+/exd7e3vD1008/cfDgwRjnfv/9d5P3//zzz/z222+UL1+e4cOHc+HCBcO1YsWKUbBgQUPM+/fv58mTJ4afxv/9919cXFzI9tavssqWLfvB90kIIUTi23Z9G+UXlueu/13ypc/HsY7HcM/lHruhLgo294ZdQwEFynSG5r5gYx+rqUYDlSvHHvXV6TWMnuqAZttWeOvfVFPOnj1L+fLluXnzJnny5Pmid2OLjySf+J46dYrixYtTvHhxQE10ixcvzrBhwwBo1qwZf/zxB8OGDaNYsWKcO3eO7du3x1rw9jkFBZn+Wrs2Zttnz6BECYiuIqLVKri6RuHvr2fbtphtb9823md8aLVadu3axbZt2yhUqBAzZsygQIEC3Lp1K179xGfnu3cntUcvpnr3XFxq0Lq4uHD16lVmzZqFra0t3bp1o0KFCoY6gS1atODq1aucOXOGI0eO4OfnR7NmzeIcqzHZsmWLMUd81KhRlCpVKsa5n376yeT9HTt25L///qNNmzZcvHiRUqVKMWPGDMP1t5N1X19fatSoQYYMGT4pZiGEEIlrxvEZ1Fleh8CIQCrmrMixjsfInyF/7IZhAbC8GZxeBGigxjioNREsYpcPUxQYMwbGj1ePNaj/LmqJonR+f6p3zw+2th+Mbe/evVSsWJHHjx/j6urK4cOHyZs376c87hcjySe+7u7uKIoS62vx4sWGNt27d+fOnTuEh4cbyn58qk9Z3JY6temvdytG2dvD77+DTqce63Qahg4Nw94+9mfbVJ/xpdFoKF++PCNHjuTs2bNYW1uzbt060qRJQ9asWWPMtY2KiuL06dNx6tfKygpd9IMkIltbW+rWrcv06dPZt28fR48e5eLFiwA4OztTsWJFfHx88PHxoVq1aoaNTD72+SwtLcmbN6/hy8nJCVtb2xjn0qdP/94+XFxc+Omnn/jrr7/o27dvjI1UWrZsyaVLlzh9+jRr1qwxjFADFCxYED8/Px4+fGg4d+zYsbi/WUIIIRJUlD6K7lu78/P2n9Eren4s9iM72+wkva2Rfwf878GimnBjN1jZQXMf+Laryb4nTYIhQ9TvG9ttRXmdpumwZDRD0fDhxdhr1qyhRo0aBAYG4u7uzv79+z953dOXJFmXM0tMXl5eeHl5ERAQQJo0aRL1tapXh9Kl4eRJKFVKoXLlxNtI4Pjx4+zZs4fq1avj5OTE8ePHefr0KQULFgSgZ8+ejBs3jnz58vH1118zefJkXr16Fae+c+XKxf79+6latSq2trakS5cuweNfvHgxOp0ONzc37OzsWLZsGba2tuTMmdPQplWrVgwfPpyIiAimTJkS4/5Peb6P1atXL2rWrEn+/Pl5+fIle/fuNbzfoL5v5cqVo0OHDuh0OurVq2e4VrVqVfLnz4+npycTJ04kICCAwYMHJ2q8QgghjAsID6DZmmZsv7EdgHFVxtG/fH/jdXAfngffZhD4EOwzQ4sVkP39Uw3atYMFC+DnzCv4aX8L3DjOScpQmhNUvzYDdtYGDw+T98+ZM4du3bqhKAqNGjXCx8fHLDXak7IkP+KbEmg06qhvwYIwZoySKHN7ozk6OnLgwAFq1apF/vz5GTJkCJMmTaJmzZoA9O3blzZt2uDp6UnZsmVxcHCgYcPYu8cYM3HiRPbt20fOnDkNU1MSWtq0aZk/fz7ly5enaNGi7N69m02bNsWYGvDDDz/w/PlzQkJCYpRhg097vo+l0+nw8vKiYMGC1KhRg/z58zNr1qwYbVq1asX58+dp2LAhtm8N9VtYWLBu3TpCQ0MpU6YMHTt2jHPpNyGEEAnn9qvblFtQju03tmNracvapmsZ8N0A40nv1e2wsKaa9GYqCB13m0x6/f3ffJ8xI5xrN5Wu+1ugAX7nVwpymd/5FY1WC0OHqvMh3qG8LvXZtWtXFEWhS5curFq1SpJeY8y2rC6Z8Pf3j3dVh0/xKSv0E4unp2eMqg6mJMXY4yqlxi5VHT6exG4eErt5pPTYj9w9ojhNdFIYgZL1j6zKyfsnTTc+NldRRqRVKzcsqa8ooa9MNj15UlGyZFGUefNenxg9+v2loUBRtm+P0UdUVJTy008/KYACKMOHD1f0ev1HP2tCSaqfGRnxNSGxN7AQQgghRNK34tIKKi2pxJPgJxTLUowTnU5QKpuRakB6HWwfBNt+AUUPJdpCq9WQyvh0yY0boWJFePQI5syBqD8XqyO6YLqsk4VFjFHfsLAwmjVrxpw5c9BoNMyaNYsRI0YkyhbEXwpJfE34HOXMRGw+Pj4xyoS9/VW4cGFzhyeEECKFUBSFUftH0WJtC8J14dQrUI+DPx7E2dE5duOIYFjZBo69nsZWZTjUnQ5a41v1Tp8ODRpASIg6ZXfvXrBs0QTKl1dXvZvaUVSvBz8/iIjA39+fmjVrsnbtWqytrVm1ahVdu5peOCdUsrhNfNDbFTQSW7169UxW5UhKe30LIYT4coVFhdFxY0d8LvoA0LdsX8ZXHY/WSAkyAh+r5coenAWtDTScA980MtqvTgd9+8K0aepxp44K3t5gZa0BUsO+ffDwITx9CkBkVBSHDx2i/HffYWX5OmVzcuLRy5fUrFmTc+fO4eDgwPr166lcuXICvwtfJkl8RZLi4OAQY7MLIYQQ4nN6GvyUBisbcMTvCJYWlsyqNYtOJTsZb/z4Mvg2BX8/sMsAzZdDDuODN3o9NGkC69apx+N+19P/agc0Y3PB8OHqSUtLcHFRvwAiI/F/+BCKF4fXgz83b96kesWK/Pfffzg5ObF9+/ZEW1D+JZLE1wRvb2+8vb0/S11aIYQQQpjf5aeXqeNbh1uvbpHGJg1rm66lSp4qxhvf/BtWeUJ4AGTIq87nTZ/HZN8WFlCqFGzdCksWRNFsU2tYuVLdwappU7W00wecPXuWGjVq8OTJE/LkycOOHTtkY4p4kjm+JsgcXyGEECLl2HVzF2UXlOXWq1vkSZeHYx2PmU56zywFnyZq0pujHHTYZTLpfXu67qBBcOFUBM3WNFGTXisrWLUqTknv33//TcWKFXny5AnFihWT3dg+kiS+QgghhEjR5pyaQ02fmgSEB/Bdju843vE4X2f8OnZDvR52j4SNPUAfBUWaQtv1YGd89849e6BKFQgKUo81oSHk/6U+rF8PNjbqfxsZnw/8tjVr1lCzZk3Dbmz79u2T3dg+kiS+QgghhEiRdHodvbf3puuWrugUHW2KtmF3m91ktMsYu3FkGKztAIcmq8cVB0CjeWBpY7TvxYuhRg21YsPYsajZb+3asH072NnBli1Qq9Z747t37x5//vknLVu2JCIigsaNG7Nt27ZE31H2SyZzfIUQQgiR4gSGB9Lyr5ZsvrYZgN8q/cav3/9qvAZu8DNY0RL8joOFFdSbDsVaGu1XUWDYMPjtN/W4efPX5Xm37VKrNjg4qBN9v/vuvfH9+eefdO7cGeX1XImKFSuycuVKtFojlSVEnMmIrwkpeQOLffv2odFoePXq1Wd93Xbt2sXaYlgIIYRIaH7+fny36Ds2X9tMKstUrPxhJYMrDDae9D67Dn9WVZPeVGmgzV8mk97wcGjT5k3S++uv4OMDqVIBDRuqO1Xs3v3BpPe///6LkfQCHDp0iIcPH37sI4vXZMTXBC8vL7y8vAgICEhxv1IoV64cDx8+THHPLYQQ4st38v5J6q2ox6OgR2ROnZkNzTfg5my8BBm3D6sjvWGvIG1OtXJDpgJGm754oea2Bw6ohRrmzoUOdZ/Acw1kyqQ26tLlg/E9f/6chg0bxkh6AXQ6HTdu3MDZ2cgGGiLOJPEVsVhbW8ukeSGEEF+cNZfX0HZdW0KjQiniVIRNLTaRM21O440vrIINXqCLgOyloMUKsM9ksu+gILh2TZ3JsGYNVC98HypWVYd7//4b0qX7YHzXrl2jdu3a3LhxI9Y1rVYrVRwSgEx1SCLu3bvH3r17uXfv3md5Pb1ez9ixY8mdOze2tra4urqyZs0awPhUh/nz5+Pi4oKdnR0NGzZk8uTJpE2bFlD/oGo0Gq5cuRLjNaZMmcJXX30FqD+pdujQwfB6BQoUYFr01jUmrFmzhiJFimBra0uGDBmoWrUqwcHBCfcmCCGESBEURWH8kfE0Wd2E0KhQauWrxaH2h4wnvYoC+8bDX53UpLdgPWi3+b1JL0COHOp6tcOHoXqBO1ChAly5As+fw8uXH4xx7969fPvtt9y4cYOcOXMycuRIw3xerVbL3LlzZbQ3AciIbwJSFIWQkJB437dkyRJ69OiBXq/HwsKC8ePH06VLFyws4v5ziZ2dnfG5SSaMHTuWZcuWMWfOHPLly8eBAwdo3bo1mTLF/oN9+PBhfvrpJ8aPH0+9evXYvXs3Q4cONVzPnz8/pUqVwtfXl379+hnO+/j40LKlOg9Kr9fj7OzM6tWryZAhA0eOHKFz585kzZqVpk2bxnrNhw8f0qJFCyZMmEDDhg0JDAzk4MGDsX71I4QQQrxPhC6C6Xens/f8XgB+LvMzkzwmYWlhJAWKioBNPeG8r3pc7meoOlLdfcKItWvVzdbq11ePS5QAbtyA7yuDnx/kyaPWNMuV670xLliwgJ9++omoqCi+/fZb1q9fT+bMmWnTpg0+Pj60atWK3Llzf+Q7IN4miW8CCgkJwd7e/pP60Ov1/PLLL/zyyy/xui8oKIjUqVPHqW14eDi///47u3fvpmzZsgDkyZOHQ4cOMXfuXDp37hyj/YwZM6hZs6Yhqc2fPz9Hjhxh8+bNhjatWrVi5syZhjbXrl3j9OnTLFu2DAArKytGjhxpaJ87d26OHj3KqlWrTCa+UVFRNGrUiJw51Z/IixQpEte3QwghhOBx0GOarGrCwZcH0Wq0TK85nW6luxlvHPoSVraB2wdBo4Xaf0Cp9kabKgpMmgT9+6szGU6dgkKFgMuXoWpVePgQChRQk97s2U3Gp9frGThwIBMnTgSgefPmLFy4EFtbWwCcnZ0pUqSIjPQmIJnqYMKXXNXhxo0bhISEUK1aNezt7Q1fS5cu5ebNm7HaX716lTJlysQ49+5x8+bNuX37tmGnOx8fH0qUKMHXX78pAO7t7U3JkiXJlCkT9vb2zJs3j7t37xqN0dXVlSpVqlCkSBGaNGnC/PnzeRmHXxUJIYQQAFuvb6XonKIc9DuInYUdG5ptMJ30vrgFC6qrSa+1A7RcZTLpjYoCLy/45Rc1Ae7QQc1xuXAB3N3VpLdIEdi//71Jb3BwMI0bNzYkvcOHD8fX19eQ9IrEISO+JnxMVQc7OzuCordniaP79+9TsGBB9Hq94ZxWq+XSpUu4uLjEuR87O7s4t42OccuWLWR/5w+ljY2N0eT3Q7JkyUKlSpVYs2YNVapUwdfXl65duxqur1ixgn79+jFp0iTKli2Lg4MDEydO5Pjx40b702q17Nq1iyNHjrBz505mzJjB4MGDOX78uPy6RwghhElhUWH039WfGSdmAPBNpm/okqEL1fNUN36D30lY3hxCnoFjdjXpzfKN0aaBgWpd3q1bQaOByZOhZ0/1exwc1N3YSpSAnTshQwaTMd6/f5969epx5swZrK2tWbRokWFqoEhckvgmII1GE+fpBtHy58/PvHnz6NKlCzqdDq1Wy5QpU8ifP3+85vjGR6FChbCxseHu3btUrFgx1vV3E98CBQoYRnKjvXsM0LJlSwYMGEDbtm3577//aN68ueHa4cOHKVeuHN26vflp+0MJtkajoXz58pQvX55hw4aRM2dO1q1bR58+feL0nEIIIVKWS08u0WJtCy49uQRAT7eejK44mr93/m38hn/Ww7ouEBUGWYqqSa9jVqNN79+HOnXg3DmwtVXr8zZs+FaD3LnVDSoyZIDXi7+NOXPmDHXr1uXBgwdkypSJ9evXU65cuY95XPERJPFNAjp06ICHhwc3btwgT548ODo6JurrOTg40K9fP3r37o1er+e7777D39+fw4cP4+joaJhTG61Hjx5UqFCByZMnU7duXf7++2+2bdsWazFdo0aNDCPllSpVIlu2bIZr+fLlY+nSpezYsYPcuXPzv//9j5MnT5ocvT1+/Dh79uyhevXqODk5cfz4cZ4+fUrBggUT/g0RQgiRrCmKwswTM/ll1y+E68JxSu3E4vqLqZmvJpGRkcZugCPTYdcw9Th/DWi8AGxMr9OZP19Nep2cYNMmKFMGtUxZUBDUq6c2el3JyJT169fTqlUrQkJCKFSoEJs3b5bfYn5mkvgmEc7Ozjg7O6PX6wkICEj01xs9ejSZMmVi7Nix/Pfff6RNm5YSJUrw66+/xph2AVC+fHnmzJnDyJEjGTJkCB4eHvTu3ZuZM2fGaOfg4ECNGjVYt24dCxcujHGtS5cunD17lmbNmqHRaGjRogXdunVj27ZtRuNzdHTkwIEDTJ06lYCAAHLmzMmkSZOoWbNmwr4RQgghkrXHQY9pv7E9W69vBaBWvlosrLeQzPaZjd+gi4Kt/eD0IvW4TGeoMQ4s3r8V8NCh4O8PP/+sDu6ydSs0aqQm0fv3w7ffmrxXURT++OMPBgwYgKIoVK9enVWrVslGUWYgiW8KpdFo6NmzJz179jR6/d2yYZ06daJTp04xjo0V0l64cCFr1qyJNU3DxsaGRYsWsWjRohjnx44da/h+8eLFhu8LFizI9u3b4/w8QgghUp6t17fy44YfeRL8BButDX9U/wOv0l6my3uGBcDqdnBzD6CBGmPh267G2wIbN0KNGmBtre7GNmXK6wvr1kGzZhAZqdYyK17cZB8RERF069aNBQsWANCtWzemTZuGpaWkYOYg77qIkz/++INq1aqROnVqtm3bxpIlS5g1a5a5wxJCCJEChUWFMWDXAKafmA7AN07fsLzxcr5xer0obe9YdQS3Yv83NwXch5Ut4ck/YGEJTZfC17WN9q/Xw6BBMGECtGsHCxe+XsAGsHw5tGkDOh00bQrLloGVldF+Xr58SePGjdm7dy8WFhZMmTKFHj16xKvuvkhYkviKODlx4gQTJkwgMDCQPHnyMH36dDp27GjusIQQQqQwl55couXallx8chFQN6QYX208qSxTvWlkoYW9Y9Tvy/UmTchtLBf9AkGP1XPF25hMekNDwdMTVq9Wj2NMwV24EDp2VKc3tG0LCxaoO1gYcf36derUqcO1a9ewt7dnxYoV1K5t/DXF5yOJr4iTVatWmTsEIYQQKZiiKHif9Kbfzn6xFrDFEj3Su3cMFk+u8t31TWj04eq5sl7g8bvR13j6VJ25cPSoOoi7YIE6uAuoFRs6dFC/79IFZs0yuaPb/v37adSoES9evCBHjhxs2rSJokWLfvzDiwQjia8J3t7eeHt7o9PpzB2KEEIIkaI9CX7Cjxt+NCxgq5m3JovqLzK9gA3U5Pf+abT/rHlz7vu+UGWY0ebXrkGtWnDzplqNbN06dT8KgwoV1Cw4fXp1sq+J6QqLFy+mc+fOREZGUqZMGTZs2ECWLFni98Ai0Ujia8LHbGAhhBBCiIS17fo22m1oZ1jANrHaRLqX6f7+ebKKAn+PhmtvFkkrWms0JpLeyEh1EdutW+rUhi1bwFA9U6dTV7ZZWMCiRep/jby2Xq9n8ODBjBs3DoCmTZuyePFi2YktiZEtixPAuxUQhEgu5LMrhEiqwqLC6LmtJ7V8a/Ek+AnfOH3DyU4n6eH2gcVhukhY3xUOTnpzSmOJRhcB+ycYvcXKCubNg+++g2PHXie9igKDB0Pr1mryC2oCbOS1Q0JCaNq0qSHpHTJkCMuXL5ekNwmSEd9PoNWqNf8iIiLkwy2SpYiICODNZ1kIIZKCdxew9SjTg/FVx2Nr9YF/a8MDYZXnm3JlKOgqDGRzYCHqOFxGG73grWJ/FAXu3oXoPZuqVoUqVV7ntYoCffrA1KnqRU9PdUjYiIcPH1KvXj1OnTqFtbU1f/75J20ME4NFUiOJ7yewtLTEzs6Op0+fYmVllSBbDOv1eiIiIggLC0u0LYsTi8RuHh8bu16v5+nTp9jZ2Uk9SSFEkmBsAdui+ouola/Wh28OfAy+TeDhebCwAn0kVBqMvlxv2LoV/ff91B/y944hMsqCrsv78ddf6kK2AgXULjQa1Fpm3brB3LnqSW9vk0nvuXPnqFu3Lvfu3SNDhgysW7eO77//PmHeDJEo5F+7T6DRaMiaNSu3bt3izp07CdKnoiiEhoZia2ub7Or8Sezm8SmxW1hYkCNHjmT3zEKIL8+T4Ce039CeLde3AHFcwBbt2Q1Y1ghe3QG7DFCgNqR1URe4vb1lccX++AdZ02RAfXadVqfrnjz5JvElKkqt3LB0qZoFL1gAP/5o9CU3bdpEixYtCA4O5uuvv2bz5s189YEti4X5SeL7iaytrcmXL5/hV8afKjIykgMHDlChQgWsTBTETqokdvP4lNitra2T3Qi3EOLLs/3Gdtqtb8fj4MdxX8AWze8k+DaF0BeQLje0XotfyFc8fQqcUXPZmzfTcPasWq6sZ89e3LwJqVPDypVgKK0bGanO5121Sp3L+7//QYsWsV5OURSmTJlCv379UBSFKlWqsGbNGtKmTZuQb4lIJJL4JgALCwtSpUr14YZxoNVqiYqKIlWqVMkuAZPYzSM5xy6ESNne3YGtcKbCLG+8nCKZi8Stg6vbYPWPEBUK2YpDy9WEW2WidGF4/Di6kRXgHuM2CwvYswfc3N46efEibNigrnRbuRIaNoz1cpGRkXTv3p158+YB0LlzZ2bOnCl/9yYjkvgKIYQQ4rN7dwFb99LdmVBtwocXsEU7tQi29AFFD3mrQZPFYGOPtQI5cqiju3q98Vu/+QbKlHnnZIkS8Ndf6ve1Ys8pfvXqFU2aNGH37t1oNBomTZpEr169ZKpYMpMifsfZsGFD0qVLxw8//GDuUIQQQogUTVEUZp6YSen5pbn45CJOqZ3Y0nILM2rNiFvSqyiw93fY3EtNeou3hhbLwcYeUKfmjh5tOukFmDDh9UK2oCC4cePNhVq1jCa9N2/epGzZsuzevZvUqVOzYcMGevfuLUlvMpQiEt+ePXuydOlSc4chhBBCpGhPgp9Qd3ldemzrQVhUGDXz1uTCTxfiVrUB1Bq9G7vD/vHqcYX+UG8maGNONaheHUqVUqfqvk2rhdKl1ev4+6vfVKgQM/l9x8GDB3Fzc+PKlSs4Oztz6NAh6tatG4+nFklJikh83d3dcXBwMHcYQgghRIq1/cZ2is4uypbrW7DR2jCtxjS2tNwSt6oNABHBsKIlnF0GGguoMxUqDza6oUREBNjZvdl3IppOp44Ga148V4v2Hj0KYWHw6pXRl/zf//5H1apVef78OaVKleLEiRMUK1YsXs8tkpYkn/geOHCAunXrki1bNjQaDevXr4/Vxtvbm1y5cpEqVSrc3Nw4ceLE5w9UCCGEELGERYXRa3svavrU5HHwYwpnKszJTif52e3nuE8VCHoKi+vA9Z1gaQvNfKCU8TJjr16BhwccOKAeW1ioO1RqtYo62uv6GCpVgtOnIWNG2LtXHR5+i16vZ8iQIbRt25aIiAgaNWrE/v37yZo168e+DSKJSPKJb3BwMK6urnh7exu9vnLlSvr06cPw4cM5c+YMrq6ueHh48OTJk88cqRBCCCHe9s+Tf3D7041px6cB6gK2k51Oxr1qA8Dzm7CgGjw4A7bpwXMTfG18aoSfn7rt8P794OAAY8eCXq8m1zqdhtE9n6Gp5K5WcMiaVW3o6hqjj9DQUFq0aMGYMeoub4MGDWL16tXY2dnF9/FFEpTkqzrUrFmTmjVrmrw+efJkOnXqxI+vC0zPmTOHLVu2sHDhQgYOHBjv1wsPDyc8PNxwHBAQAKglTCLfLoKdSKJf43O8VkKT2M1DYjcPid08JHbziG/siqIw+/RsBv49kLCoMDLZZWJ+nfnUylsrXv1oHpxBu7IlmpBnKGlyENViJWTIF3NTitcuXoR69Sy5f19D1qwKGzdGUbQorFkYzOnraSmZ6ynVhn4Lt/5DcXEhascOyJs3Rl+PHj2icePGnDx5EisrK2bPnk3btm3R6XTo3p038RmkpM9MQohLWTmNoijKZ4glQWg0GtatW0eDBg0AiIiIwM7OjjVr1hjOAXh6evLq1Ss2bNhgOLdv3z5mzpzJmjVr3vsaI0aMYOTIkbHO+/r6yk97QgghxAe8inzFTL+ZnAo4BUAJhxL0yNGDdFbp4tWPk/95St+egaU+gle2OTn2VV/CrdIabXvxYkbGji1DSIgVzs6BDB9+lEyZQkFR0HutY/CDAfyeZSzudkewCg7m8KhRhGaOObf49u3bjBkzhqdPn+Lg4MCAAQP45ptvPuo9EOZRv379D7ZJ8iO+7/Ps2TN0Oh2Z3/nwZs6cmStXrhiOq1atyvnz5wkODsbZ2ZnVq1dTtmxZo30OGjSIPn36GI4DAgJwcXGhevXqODo6Js6DvCUyMpJdu3ZRrVq1ZFcQW2I3D4ndPCR285DYzSOuse/8bycDNg3gcfBjrLXWjK00Fq/SXlho4jezUnPOB+25qWgUHfo8lUjdaCFVbEwvUg8I0BASYsl33+lZuzYV6dJVUvvZuRPLB0tpyFJ4BFG+vihly1Ipe/YY92/bto0hQ4YQFBREvnz5WL9+Pfny5YtXzIkhJXxmPrdknfjG1e7du+Pc1sbGBhsbm1jnraysPuv/uM/9eglJYjcPid08JHbzkNjNw1TsYVFhDNo9iKnHpwJQKFMhljdeTtHMReP3AooCBybCXnV+La4tsKg7HQtL6/fe1qYNpEkD1atbkCqVxZu+BgxA0WjQKAqKVovllCnQvLmhEoSiKMyYMYPevXuj1+upVKkSa9asIX369PGLO5F9iZ8Zc0nyi9veJ2PGjGi1Wh6/2ZcQgMePH5MlS5ZP6tvb25tChQpRunTpT+pHCCGE+JJFL2CLTnq7l+7OqU6n4p/06qLUTSmik97v+0KD2WAk6dXpYORIePDgzbl69SBVqrcazZkD//yD5vWMTo1OBydPws6dAERFRdG9e3d69uyJXq+nY8eO7NixI8klvSJhJevE19rampIlS7Jnzx7DOb1ez549e0xOZYgrLy8vLl++zMmTJz81TCGEEOKLoygK3ie8KTW/FBceXyCTXSY2t9gc9x3Y3hYRAitbw+nFgAZq/QFVhhmt0RsaCs2awYgRULs2REUZ6e/sWejRI/Z5rRaGDsX/1Stq167NrFmz0Gg0TJw4kXnz5iWpkUmROJL8VIegoCBuvLWjyq1btzh37hzp06cnR44c9OnTB09PT0qVKkWZMmWYOnUqwcHBhioPH8vb2xtvb2+zrOIUQgghkrKnwU9pv7E9m69tBqBG3hosqr+ILPYf8dvW4Ofg2xTunwLLVND4TyhofGe0Fy/Ukd3Dh8HaGgYMAMt3M5kzZ6Bixdi7VwDodNw6eZI6rq5cvnsXOzs7fHx8YiyQF1+2JJ/4njp1ikqVKhmOoxeeeXp6snjxYpo1a8bTp08ZNmwYjx49olixYmzfvj3Wgrf48vLywsvLi4CAANKkSfNJfQkhhBBfih03duC53tOwgG181fH87PZzvBewAfDyNvyvEby4CanSQsuVkONbo03v3IEaNeDKFXU+7/r14O7+TqMzZ9Qd2YKCjPZxBGgAPL17l2zZsrFp0yZKlCgR/7hFspXkE193d3c+VHGte/fudO/e/TNFJIQQQqQ8EfoI+u3qx/ST04FPWMAW7cE58GkCwU8gjQu0XguZChhteu4c1KwJjx6BszNs2waxKo09fqwmva9egZVVrFq/vkB7IBwoYWnJxoMHyZ4nz8fFLpKtZD3HNzHJ4jYhhBBCdfnpZfpf629Ier1Ke33cArZoN/bA4tpq0pu5CHTYZTLpVRTo2lVNeosUgaNHjSS9AJkzQ//+UK6cmimfPg2nT/Pfxo14lCpFK9Skt4G7Owf++UeS3hRKEl8TZHGbEEKIlO5R0CP67ujLt4u+5XbYbTLaZmRTi03MrDUz/gvYop1brs7pjQiC3BXhx63gmNVkc40GVq2Cli3h4EF1xNekQYNg714oVAhKlGD28eN8Va8eO0+pm2nUqFGDtXv2kDp//o+LXSR7kvgKIYQQIoZHQY/os6MPuaflZvKxyYRFhVHcoThnOp2hTv46H9eposDBSbD+J9BHQZGm0GoNpIq9OZSiqJXHorm4gI+POrc3huPHoU4dCAx8c85aLX92+PBhunXrFqP5rl27ePB2DTSR4kjia4JMdRBCCJHSvJ3wTjk2hbCoMNyyu7G5+WaG5Rn2cVUbAPQ62NoP9oxSj8v3hIZzTdbo9fICNzdYs+Y9fR47BtWrw5YtMHx4jEtbt26lRo0aRvrWxagUJVKeJL+4zVykqoMQQoiU4lHQIyYcnsDsU7MJiwoD4FvnbxlRcQTVv6pOVFQUW69s/bjOI0NhbUe4shnQQI1x8O1PRpuGhKhTGjZsUKc4vLM/1RtHj4KHhzrSW7EijFITar1ez6hRoxg1apTRhfFarZa8efN+3HOIL4IkvkIIIUQK9TDwIRMOT2DO6TkxEt6R7iOplqcaGiMbSMRLyAtY3hz8joPWBhrNg8INjDZ99gzq1lUHcm1s1KkNjRsbaXjkiFrXLDBQrWe2eTOkTs2LFy9o3bo127ZtA6Bbt24UKVKE7t27o9Pp0Gq1zJ07F+f3ThIWXzpJfIUQQogUJtETXoBXd2FZY3h2DVKlgebLIVd5o03/+0/NZa9fh3TpYONG+O47Iw0PH1YbBgVBpUqwaROkTs3Zs2dp1KgRt2/fJlWqVMydO5e2bdsC4OHhgY+PD61atSJ37tyf/lwiWZPE1wTZuU0IIcSXxljCW9a5LCPcRyRcwgvw8IJaozfoEThmV2v0OhU02vTJEyhbVv1vzpxqjd6CxppGRkLbtmrSW7mymvTa2bFo0SK6detGWFgYefLk4a+//sLV1dVwm7OzM0WKFJGRXgFI4muSzPEVQgjxpXgY+JDxh8cz9/TcGAnvSPeRVM1TNeESXoD/9sGK1hARCE6F1MoNabKbbO7kBK1bw99/w9atkNVUZTMrK3Xy72+/wcKFhGu1/NylC/PmzQOgTp06LF26lHTp0iXcs4gvjiS+QgghxBfqsya8ABdWwfpuoI+EXN9Ds2Vgm9Zo06gosHydhUycqC5ss7c30jA4GFKnVr//5htYsYK7d+/yww8/cPLkSTQaDaNGjeLXX3/FwkKKVYn3k8RXCCGE+MI8CHzA+ENqwhuuCwegnEs5RlQckTgJr6LAkemwa5h6XLgRNJwDljZGm44eDfv3qyO8NjZgYWEi6d23D5o1U3ewqFgRgN27d9O8eXOeP39O+vTp8fX1xcPDI2GfR3yxJPEVQgghvhCmEt6R7iOpkrtKwie8oNbo3fErHJ+jHpftDtVGq9nsO6KioFs3mD9fPd6wAZo2NdHv3r3q5hQhITBjBvrvv2fcuHEMHToUvV5PyZIlWbNmDbly5Ur4ZxJfLEl8TZDFbUIIIZILsyS8AJFhsK4zXN6gHlcfA+W6G20aHKwO3m7ZoubEM2e+J+n9+2816Q0NhZo1eTVzJp4NG7Jx40YAOnbsyIwZM0iVKlUiPJT4kknia4IsbhNCCJHU3Q+4z/jD45l3ep4h4S3vUp4R7iMSN+EFCH0Jy1vC3SOgtYYGs6HID0abPnmi5rEnT4KtLSxfDvXrm+h3zx61oG9oKNSqxYURI2j8/ffcuHEDGxsbZs6cSceOHRPvucQXTRJfIYQQIpkxlfCOdB9J5dyVEzfhBfC/p9bofXoFbByhuQ/krmC06Y0baundmzchQwZ1v4lvvzXR7+7datIbFga1a7OscWM6V6xIaGgoOXPmZO3atZQsWTLxnkt88STxFUIIIZIJsye8AI//gWU/QOADcMiq1ujNXNhk8/BwdVe23Llh+3bIn/89fS9aBGFhRNSuTd8cOZjZvj3wZhOKDBkyJPDDiJRGEl8hhBAiibsfcJ9xh8Yx/8x8Q8L7XY7vGFFxROIlvHvHgoUWKvY3nNLcOQSr20J4ANhlgA67IK3Le7spXFhNeHPnhsyZP/CaixZxP1cumvz9N0e3bAFg6NChDB8+HK1W+6lPJIQkvkIIIURSFZ3wzjszjwhdBKAmvCPdR1IpV6XEHeG10MLeMer35XqT7eUxtMv/hNdxUMLTZNI7bx4UKGCoQGZ6agPApUtqdqzRsO/IEZr9+SdPnjwhTZo0LFu2jDp16iTcM4kUTxJfIYQQIom5F3DPMML72RPeaNEjvXvHoL1zlNK3/35zrcIAqPxrrFsUBYYNUzdXS5MGLl4El/cNCG/bBg0borRvz6TcuRk4aBA6nQ5XV1fWrl3LV199lbDPJFI8SXxNkHJmQgghPjdjCe/3Ob5nhPuIz5fwvu37vnB9Jxb/vZX0ug8C94GxmkZGQqdOsGSJetyrFzg7v6fvrVuhYUMCIyL4ccMG1j54AEDbtm2ZPXs2dnZ2CfccQrwmia8JUs5MCCHE52Iq4R3pPhL3XO6fP+EFCA+CtR3g3knDKUVrjcZI0hsYCD/8ADt3glYLc+bAeyuObd4MjRvzb0QEjRwcuPLgAVZWVkyfPp0uXbqY53lFiiCJrxBCCGEmfv5+jDs0jj/P/pl0El4A//uwvBk8uggWlqCPQqexRKuLgP0TYix4e/QIatWCs2fBzk7dXbh27ff0vWkTNG7MqshI2mu1BAcG4uzszJo1a3Bzc0v8ZxMpmiS+QgghxGdmLOGtkLMCIyqOMG/CC/DwPPg2g8CHYGUHkSHoKgxkc2Ah6jhcRhu94O118jtxopr0Zsqk7spWuvR7+t6wgcgffmBgVBSTAXQ6KleuzPLly3FyckrsJxNCEl8hhBDic3ka8ZSft//MwvMLYyS80SO8Znd1G6zpAJHBYJcRQp5BpcHoy/WGrVvRf99PLSv2VvL7++/g7w+DBsGH1qI9evKEZlFRHHh9PHDgQEaPHo2lpaQj4vOQT5oQQgiRiIIigjhw5wDrLq9j8b+LiVKiAKiYsyIj3EckjYRXUeD4HNg+CFAgTyX8tN/zNCQjOHgSdTaSmzfTcPYsWDr052JYYSo9vEUOwMYG/vzzwy9x+PBhmgwfzkPAwcGBJUuW0LBhw0R+MCFiksRXCCGESEARugiO3TvGnv/2sOfWHo7fP06UPspwvUKOCoyslERGeAF0UbB9IJycrx6XbEd4lT8onceKx4+jG1kB7m/dVBs7O3jRUE1830fZvJnpp07Rb8wYoqKiKFy4MH/99Rf537uFmxCJQxJfIYQQ4hPoFT3nHp0zJLoH7x4kJDIkRptcaXNRKWcl8gTlYUCzAVhZWZkp2neEB8LqH+HGLkAD1UZBuR5YoyFHDnj6FPR647emTg0fmqEQtGwZndq2ZYWiANC8eXPmz5+Pvb19wj6HEHEkia8QQggRD4qicO35NfbcUhPdfbf38SL0RYw2TqmdqJy7MpVzVaZKnirkSZeHyMhItm7daqaojfC/py5ie3wJLG2h0TwoVA8ADTB6NNSoYfr2pUvV0mWmXJs2jUa9evEPYKnRMGnyZHr07CmlyoRZSeJrgmxgIYQQItr9gPuGRPfvW39zL+BejOsO1g5UzFWRKrmrUCV3Fb5x+iZpJ3gPzoJvcwh6BKmdoOUKyF4yRpPq1dUKDWfOwNv/FGo0UKoUeHiY7n5dv354TppEIJDF1pbV27bxXfT+xUKYkSS+JsgGFkIIkXK9CH3Bvtv7DNMXrj6/GuO6tdaaci7lDIluqWylsNImkekLH3JlC6ztCJEh4FQIWq6EtDliNdNoYORItUbv2xRFHQ02ltdHRUUxpHFjxm/cCMD3Tk6sPH2arO/dwk2Iz0cSXyGEEClecEQwh+4eMozonnl4BgXFcN1CY0HJrCXVRDdPFcq5lMPOKpltqasocGwW7BgMKPBVFWiyCFKZHtypUUMtUXbzpgJo0GoVSpTQUL167LZPnjyhRbVq/H3hAgB9Chdm3KlTWKVKlTjPI8RHkMRXCCFEihOpi+TE/ROG6QtH/Y4SqY+M0aZgxoKGRLdizoqks01npmgTgC4KtvWHUwvU41LtoeZE0BpPAwIDwcFBHdX19oYaNdThXZ1OY3S09/jx4/zwww/cu3eP1BoNCytWpOmePWBhkZhPJUS8SeIrhBDii6dX9Fx8fNGQ6B64c4CgiKAYbVwcXaiSR526UDl3ZbI5ZDNTtAksLADW/Ag3dgMaqP4blPUyOldBUWDSJJg6FY4eBRcXda5vyZJ6Tp+2oGRJPdWrW7zVXmHu3Ln8/PPPREZGUqBAAf5auJBC334rSa9IkiTxFUII8cVRFIWbL28a5ujuvb2XZyHPYrTJYJtBrbyQuzJVclchb/q8SXtB2sd45adWbnjyj7r9cKP5ULCO0aZRUdC9O8ydqx4vXw79+6v58W+/6enUKYjffrNDo1ET2pCQELp27crSpUsBaNy4MQsXLsTR0fGzPJoQH0MSXyGEEF+Eh4EP+fvW34ZR3bv+d2NcT22Vmgo5KximLxTNXBQLzRc8Knn/DCxvDkGPwT6zuogtW3GjTQMCoGlT2LFDTXQnT4aePd9cr1JFYebMvVSpoq50u3nzJo0bN+b8+fNYAOOBvn36oJGkVyRxkvgKIYRIll6FvWL/7f2GRPfy08sxrltZWPGt87eGRLdM9jJYa63NFO1n9u8mWNsJokLBqfDryg0uRpvevQt16sDFi2BnB76+UL++6a63bNlC69atefXqFU7ACqBSly7w7beJ8ihCJCRJfIUQQiR5QRFB+Pn7ceP5Df734H/8tug3zjw6g155s62YBg3FshQzJLrf5/ie1NapzRi1GSgKHJkBu4YBCuStCj8sglTGR2IvX4YqVeDRI8iSBTZtUmv0vuvevXucO3eOPXv2MGPGDADKAquB7F27wsyZMqdXJAspIvHdvHkzffv2Ra/XM2DAADp27GjukIQQQrwWEhnCvYB7+Pn74RfgF+P76ONXYa+M3ps/Q35DLV33XO5ksMvweYNPSnSRsPUXOL1IPS7dEWqMN1m5AdTFa05OkDEjbNkCOWKX82XBggV07twZ/Vt7F3cHJgHW3bqpSe+XNjdafLG++MQ3KiqKPn36sHfvXtKkSUPJkiVp2LAhGTKk4L8chRDiMwmLCuNewL2Yyay/H/cC3xy/u92vKY42jjg7OOOkc6J1+dZUz1sdlzTGf32f4oT5w+p2cPNvQAMev8O3XU1WbgD1koMDbNsG9vZgbHruvXv3YiW9FsAAwLp7d5g+XZJekax88YnviRMnKFy4MNmzZwegZs2a7Ny5kxYtWpg5MiGESN4idBHcD7j/JpkNuGcYpY0+fhryNE59pbZKjUsaF1wcX3+lccHZ0TnG9442jkRGRrJ161ZqFa2FlVUy2Sktsb26Cz5N4em/auWGxgvg61pGm0ZFQa9e6shu//7quWwmqrZFRUUxdOjQGEkvgB640bAhzpL0imQoySe+Bw4cYOLEiZw+fZqHDx+ybt06GjRoEKONt7c3EydO5NGjR7i6ujJjxgzKlCkDwIMHDwxJL0D27Nm5f//+53wEIYRIdiJ1kTwIfPAmmX17GsLr48fBj+PUl62lrSGpfTuZNRyncSGNTZovr5TY53DvtFq5IfgJ2GeBlitMVm4IDITmzWHrVnU6bsOGkC+f8W5v375N69atOXz4cKxrWgsL8k6bJkmvSJaSfOIbHByMq6sr7du3p1GjRrGur1y5kj59+jBnzhzc3NyYOnUqHh4eXL16FScnJzNELIQQSZtOr+NZxDOO3TvGw5CHRufUPgx8GGPLXlNstDaG5DV6tDbGcRoX0qVKJ0ltYri8Af7qolZuyPyNWrkhjbPRpvfuqZUbzp8HW1tYtsx00uvj40O3bt0ICAjA0dGRplFRLAoJQQdogbk5cuDsbPx1hEjqknziW7NmTWrWrGny+uTJk+nUqRM//vgjAHPmzGHLli0sXLiQgQMHki1bthgjvPfv3zeMBhsTHh5OeHi44TggIACAyMhIIiMjTd2WYKJf43O8VkKT2M1DYjeP5Br7rVe3KL+4vLqZw+X3t7WysMLZ0RlnB2eyO2ZXE1oHNbGNPp/RLuMHk9qoqKgEiz+5vu+QgLErChbHZqD9exQA+q+qoms4H2wcwEjfZ89Cw4aWPHigwclJYd06HaVLK7Ga+vv706NHD1asWAFA2TJl+J9Ox1enTzMcuAHkBZxv3yZq61aU6tU/7Tk+E/nMmIc5Yo/L9CeNoigf/pE+idBoNDGmOkRERGBnZ8eaNWtiTH/w9PTk1atXbNiwgaioKAoWLMi+ffsMi9uOHDlicnHbiBEjGDlyZKzzvr6+2NnZJcZjCSHEZzPHbw7bn2/HAgsyWGUgo3VGMlplJIN1BjJaqd9ntM5IBqsMpLFM82Vv8JAMaZQoivotIdfz/QD8l6kal7K3RNFojbY/eTIzkyaVIizMEheXAIYMOUbmzKGx2l2+fJkpU6bw9OlTLCwsaF23LpPOnyfj7dsowNs/2ugtLPDPk4cDEyfKdAeRpNR/XwHq15L8iO/7PHv2DJ1OR+bMmWOcz5w5M1euXAHA0tKSSZMmUalSJfR6Pf37939vRYdBgwbRp08fw3FAQAAuLi5Ur179s2zDGBkZya5du6hWrVqyW7ghsZuHxG4eyTH2p8FPae7dHICRX42kT6M+ySb2aMnxfY/2ybGH+aP9qz0Wz/ejaCzQV/sNl9KdeV9dCz8/C8LCtFStqmf5clvSpKkU43pUVBS//fYb48aNQ6/Xkzt3bpb068d3I0eiefIEiJn0Aljo9aS7cYPaVlbJYtQ3RX9mzCipxp6sE9+4qlevHvXq1YtTWxsbG2xsbPD29sbb2xudTgeow+ef83/c5369hCSxm4fEbh7JKfY/z/9JWFQYJbKU4Bv7b5JV7O9KcbG/vA2+zeDpFbBKjeaHhWgL1MD4OO8b3burG1PUr2+BlVXM0fubN2/SunVrjh07Bqi/LZ1eqRKOnTqpUyZsbSEs7E39s7dZWGA5ciTUqpVsRn1T3GcmiUhqsSfr32FlzJgRrVbL48cxVxY/fvyYLFmyfFLfXl5eXL58mZMnT35SP0IIkRSERYUx88RMAHq59ZLFZsnJvVPwZ1U16XXICu23QYEaRpsGBUGPHvD8+ZtzP/wAb+cdiqKwdOlSihUrxrFjx0iTJg0rVqxg8eLFOJYpA6lSqSUfHByMJ70Aej34+UFERAI+qBCJL1mP+FpbW1OyZEn27NljmOOr1+vZs2cP3bt3N29wQgiRhPzv/P94GvKUHGly0Pjrxuy6s8vcIYm4+Gc9rOsCUWGQpQi0XAWOxgvv3r8Pdeuqi9muX4ft22O3efnyJV27dmXlypUAVKhQgf8tWkSOPHnUBgULwqlTasmHe/fgqVqHOTIqisOHDlH+u++wsnydOjg5gY1NQj+xEIkqySe+QUFB3Lhxw3B869Ytzp07R/r06cmRIwd9+vTB09OTUqVKUaZMGaZOnUpwcLChysPHeneqgxBCJFd6Rc/kY5MB6OnWEytt0vm1ozBBUeDQFNjzerF1/hrqxhQ29kabnz8PtWurya+TExhZo83+/ftp06YNfn5+WFpaMnLkSAbUrYu2Th2YNQvc3V+/Vn71vy4u6hdAZCT+Dx9C8eIxh4+FSGaSfOJ76tQpKlV6Mxk/euGZp6cnixcvplmzZjx9+pRhw4bx6NEjihUrxvbt22MteIsvLy8vvLy8CAgIIE2aNJ/UlxBCmNPW61u58uwKjjaOdCzR0dzhiA/RRcLm3nD2f+qx20/qFsQWxmf0bt0KzZqp0xwKFoQtWyB37jfXIyMjGTFiBGPHjkVRFPLmzYuPjw9lnjyB8uXVnS1++QVOnEg283WF+FhJPvF1d3fnQxXXunfvLlMbhBDChElHJwHQuURnw7a/IokKfQWr2sCtA6CxgBrjwa2zyeazZqlzevV6qFwZ1q6FtGnfXL9+/TqtWrUyrFdp374906ZOxX7WLBg0SB1ZrlgR1qyRpFekCMl6cVti8vb2plChQpQuXdrcoQghxEc79eAU+27vw9LCkp/dfjZ3OOJ9XtyCBdXUpNfaHlqseG/SGxQEf/yhJr3t28O2bW+SXkVRWLhwIcWLF+fkyZOkS5eO1atXs2DmTOx/+gkGDlST3p9+gl27IGPGz/OMQphZkh/xNReZ6iCE+BJEj/Y2/6Y5LmneV/FVmJXfCVjeAkKegUM2aLVKXcz2Hvb26rSGLVugb983A7YvXrygc+fOrF27FoBKlSqxdOlSnB0doUIFdfGapSVMnw5duyb2kwmRpEjiK4QQX6g7r+6w+p/VAPQt29fM0QiTLq2FdV1BFw5ZikLLlSYrNzx4ACdPQvQGVQULql/R/v77b9q2bcv9+/extLRkzJgx9O3bF61Wq47wFigAt26pUxuiF7MJkYJI4muCVHUQQiR3045PQ6foqJK7CsWyFDN3OOJdigIHJ8Hfo9XjArWg0XyTlRsuXIA6deDhQ9ixQ53TGy0iIoKhQ4cyceJEFEUhf/78+Pr6UrJkSYiKUhtpNDB/Pjx5AjlzJvLDCZE0yRxfE2QDCyFEcvYq7BXzz8wHZLQ3SYqKgA1eb5Leb72g2TKTSe/27fDdd+qeEV99FTNvvXr1KmXLlmXChAkoikLnzp05c+YMJYsVg3791B0s9Hq1sa2tJL0iRZMRXyGE+ALNPz2foIggCmUqRI28xnf5Ep/B3rFqGbKK/d+cC30Ff/0Itw+qx7UnQWnTZebmzFG3Htbp1NkJf/0F6dKpC9jmz59Pr169CA0NJX369Pz55580bNgQXr1SE97oXSz+/huqVk2spxQi2ZDEVwghvjARugimHZ8GQL+y/WR7YnOy0MLeMer35XpjF/4YyyU14PnrjZmKNjOZ9Or10L8/TFLXJ+LpCfPmgbU1PHv2jE6dOrF+/XoAqlatypIlS8iWLRtcvQr16sG1a+oI7+LFkvQK8ZokvibIHF8hRHK16p9V3A+8Txb7LLQs0tLc4aRs0SO9e8dg8fIOFa5tQBMVqJ4r3VEd7TVh9eo3Se/o0TB4sDpNd9euXXh6evLw4UOsrKwYO3YsvXv3xsLCQp3826wZ+Puru65t2KDutiaEACTxNUnKmQkhkiNFUfjjyB8A9CjTAxtLGzNHJKjYHx6eR3tuGYa918r9DNVHv/e2pk1hzx6oVAlatIDw8HB+/fVXJk9Wt58uWLAgvr6+FCtWTL1h/ny1Lq9eD+XKqXMiPnEXUyG+NJL4CiHEF+TvW39z/vF57Kzs+KnUT+YOR0SFw7b+cGWz4ZSitUZjIum9ckUdqE2dWh3dnTdPPX/58mVatmzJ+fPnAejatSt//PEHdnZ2b252dQUrK2jVSt3SzUZ+6BHiXXFKfNOnTx+vTjUaDWfOnCGnrBwVQojP6o+j6mhv+2LtSW8bv7+7RQLzv69uP3z/tOGUTmOJVhcB+yfEXPCGuoHaDz+oI7xr14Jaeldh9uzZ9O3bl7CwMDJmzMjChQupW7euelNUlLoZBUCZMnDunFqrV+Z1C2FUnBLfV69eMXXq1Dj9yl9RFLp16yZzY4UQ4jO79OQS229sR4OGXt/2Mnc4KdutA7D6R3UnNstUEBWGrsJANgcWoo7DZbTRC95eJ7/z56ubqOl08PIlhIRAaOgTOnTowObN6mixh4cHixcvJkuWLOq9p05By5awYgWUKKGe+/rrz/2kQiQrcZ7q0Lx5c5ycnOLUtkePHh8dUFIhi9uEEMnN5KPq3M9GBRvxVfqvzBxNCqUocGQG7B4Big7snSDoCVQajL5cb9i6Ff33/dSd1PaOQa+HQdv7M2GCenubNmoSvHfvdtq1a8fjx4+xtrZmwoQJ9OjRQ13ABrB8ObRvD2FhMGiQuqhNCPFBcUp89dGFr+MoMDDwo4JJSmRxmxAiOXkY+JBlF5YB0K9cPzNHk0KFB6mbUlxerx4XbQ6O2cEqlTqyGxn5pm3F/oSGW9JmRC3WHlBPjRwJv/wSxoABA5k2TS1HV7hwYXx9fSlatKjaSK+HIUNg7Fj1uHZt8PH5PM8nxBdAFrcJIcQXYOaJmUTqIynnUo5vnb81dzgpz7PrsLI1PL0CFpZQYxyU7ojfPQ1PnwJn1Om4N2+m4exZdVpu7zF9OHBArcu7YAEUK3aJMmVacOnSJUD97en48eOxtbVVXyMgAFq3hk2b1OMBA2DMGHUysBAiTuKd+C5ZsoSMGTNSu3ZtAPr378+8efMoVKgQy5cvlwVtQgjxmQVHBDP71GxA3bBCfGb/boZ1P0FEINhngaZLIYcb4eFQujQ8fhzd0Apwj3GrhQVs3qxw5cpMSpX6hfDwcJycnFi0aBG1atV60/DxY6hcGS5fVqs1LFigVm8QQsSLRXxv+P333w0/fR49ehRvb28mTJhAxowZ6d27d4IHKIQQ4v0WnVvEy7CXfJXuK+oVqGfucFIOvQ72jIKVrdSkN0c56HIAcrgB6khujhxqcmuMhQV8881jJk+uxc8//0x4eDi1atXiwoULMZNegIwZIWdOyJYNDh6UpFeIjxTvEV8/Pz/y5s0LwPr162ncuDGdO3emfPnyuLu7J3R8Qggh3kOn1zHl2BQA+pTtg9ZCfu39WYS8gLUd4Obf6rFbV3VDCq2VoYlGo+64VqOG8S70+i3cufMjFy48JVWqVPzxxx9069btzRbTiqLO6dVq1a/lyyE4WE1+hRAfJd4jvvb29jx//hyAnTt3Uq1aNQBSpUpFaGhowkZnRt7e3hQqVIjSpUubOxQhhDBp/ZX1/PfyP9LbpqddsXbmDidleHAO5lZUk15LW2i8AGqOi5H0RqteHUqWfLesbigaTXegDv7+TylatCinTp3Cy8vrTdIbEQGdO0OnTmoCDJAmjSS9QnyieI/4VqtWjY4dO1K8eHGuXbtm+HXMP//8Q65cuRI6PrORqg5CiKROURQmHpkIQLdS3bCzsvvAHeKTnfWBzb1BFw7pckOzZZDlG5PNnzyB8PDo3PUesB2YgKJcB6B37978/vvvpEqVKuZNjRvDoUPqfIju3d/U6RVCfJJ4j/h6e3tTtmxZnj59ytq1a8mQIQMAp0+fpkWLFgkeoBBCCOOO+B3h+P3jWGut6V6mu7nD+bJFhasJ74ZuatKbvwZ03vfepPf4cXW0Vy3S8CeQA+gEXEerdWTbtu1Mnjw5ZtJ77py6Iu7QIXWEd/NmSXqFSEDxHvFNmzYtM2fOjHV+5MiRCRKQEEKIuJl0dBIAbYq2IbN9ZjNH8wXzvw+r2sL9U4AG3AdBhV9Mr1oDTp6EChXUGQu5c9/k1q1OMa4rSjDffFM45k2rV0O7duq2bfnzw8aN6vbDQogEE6cR3wsXLsRrE4t//vmHqKiojw5KCCHE+11/fp31V9YD6qI2kUhuHYR5FdWkN1UaaLkK3Ae8N+kFdZC2cmWoXfsFdnaNYl3X63XcuHHjzYkJE6BpUzXp9fCAY8ck6RUiEcQp8S1evLhhQVtclC1blrt37350UEIIId5v6rGpKCjUyleLQpkKmTucL4+iwJGZsLQ+BD+FzEXUqQ35q5u85f59dQdhUIswTJhwkxs3yvHPPxditdVqtYYKSQAUK6Ym0337qtMb0qVL2OcRQgBxnOqgKApDhw7Fzi5uCyciIiI+KSghhBCmPQt5xqJziwDZsCJRhAfBxh7wz1/qcdFmUGcqWJv+N3DfPnXAtm5d+PNPOHbsKPXq1ePZs2e4uLjQoUMHRo8ejU6nQ6vVMnfuXJyzZn3TQfXq8M8/8PXXifpoQqR0cUp8K1SowNWrV+PcadmyZd9ssSiEECJBzT45m9CoUEpkLYF7Lndzh/NleXbj9dbD/6pbD3uMhTKd3q1HZqAoMHUq/PIL6HRw5gz8739r6NKlDWFhYZQoUYJNmzaRLVs2PPPk4Z8+fSg8eTK5cuSAggVhyxbIl0/tTJJeIRJdnBLfffv2JXIYQggh4iIsKoyZJ9UFxn3L9n1T91V8uitbYV0XCA94vfXwEsjxrcnmwcFqqV1fX/W4VSuFggX/wNOzPwB16tRh+fLl2Nvbg6KQY9o0cj17hjJkiDovQqeDESPAx+czPJwQAj6inFlKIRtYCCGSomUXlvEk+Akuji40KdTE3OF8GfQ62DMaVrRQk94cZaHL/vcmvTdvQrlyatJraQlTpkRhb9+NIUPUpLd79+6sX79eTXoBdu7E4vRpADR376pJb4sW6rwIIcRnI4mvCV5eXly+fJmTJ0+aOxQhhABAr+iZfHQyAD3demJlZKcwEU8hL8CnCRz8Qz12+wk8N4FDFpO3REWphRcuXAAnJ9i0KZCdO+sxd+4cNBoNU6ZMYfr06Wi1r7ePVhQYOJDX+6+p/82eHZYtA5kWKMRnJYmvEEIkE9uub+PfZ//iaONIp5KdPnyDeL+H59VSZTf3qFsPN5oPNccb3Xr4bZaW4O2tjvhu2XKfgQO/Z9u2bdja2rJ27Vp69eoVcwrKokVw7hzRZzSgTnXYtSuxnkwIYUK8N7AQQghhHtEbVnQq0QlHG0czR5PMnfNVd2KLCovT1sMBAXDlCpQpox57eEDmzOepU6c29+/fx8nJiU2bNlEmukE0RYFZs2J3qNXC0KFqNQeZpy3EZyMjvkIIkQycfnCavbf3YmlhSU+3nuYOJ/mKioDNfWB9VzXpzVcdOu99b9L777/qLsIeHhC958T27dv5/vvvuH//Pl9//TXHjh2LmfS+eAGRkbBzJ7ye2xuDTqdu77ZzZwI/oBDifT4q8f3f//5H+fLlyZYtG3fu3AFg6tSpbNiwIUGDE0IIoYoe7W1WuBkuaVzMHE0yFfAAFteGUwswbD3cYiXYmt4s4q+/1FHea9fA3h4CA2HevHnUqVOHoKAg3N3dOXLkCLlz535z0/HjULw4DBqkjuqa2uXNwkK9rijGrwshEly8E9/Zs2fTp08fatWqxatXr9DpdACkTZuWqVOnJnR8QgiR4t31v8uqf1YBagkz8RFuH4K5FeDeibe2Hh5oMinV6dS8tXFjCAoCd3c4eVLPihUD6NKlCzqdjjZt2rBjxw7SRe+yFl3U9/vv4e5dWL8e7twBvd54THo9+PmBbPokxGcT7zm+M2bMYP78+TRo0IBx48YZzpcqVYp+/WQHISGESGjTjk1Dp+ionLsyxbMWN3c4yYuiwLFZsHMoKDrI/A00+x+kz2PylufP1Upj0WvP+vSBESNC6dDBk9WrVwMwYsQIhg0b9mYR26tX0L49rFunHjdpopYq8/eHp08BiIyK4vChQ5T/7jusLF//8+vkBDY2ifHkQggj4p343rp1i+LFY//Fa2NjQ3BwcIIEJYQQQuUf5s/8M/MBGe2Nt4hg2ND9zdbDRZpC3Wnv3XoYYMoUNem1tYUFC6Bq1ad4eNTn6NGjWFlZ8eeff9K2bds3N5w5oya6//0HVlYweTJ4eamL1hwdweX11JTISPwfPlSnQVhJKTohzCHeiW/u3Lk5d+4cOXPmjHF++/btFCxYMMECE0IIAfPPzCcwIpBCmQpRI28Nc4eTfDy/qW49/OTy662Hf4cyneNUQWHoUDWHHTgQUqW6Rtmytbh58yZp06Zl3bp1uLu7v2kcHKyuenv2DHLlglWr1JVwQogkKd5zfPv06YOXlxcrV65EURROnDjBmDFjGDRoEP3790+MGD9Zw4YNSZcuHT/88IO5QxFCiDiL1EUy7fg0APp82wcLjRTiiZOr22Ceu5r02mcGz83g1sVk0hsZqdbljYpSj21s1B3Z/P0PUrZsWW7evEmuXLk4cuRIzKQXIHVqmD4d6tVTR34l6RUiSYv3iG/Hjh2xtbVlyJAhhISE0LJlS7Jly8a0adNo3rx5YsT4yXr27En79u1ZsmSJuUMRQog4W/XPKu4F3CNz6sy0KtrK3OEkfXod7BsLByaqxy7fQtMl792F7dEjaNoUDh5U16ONH6+eX758Oe3atSMiIoIyZcqwceNGMmfOrF68eFEt7Fu+vHrcogU0by71eIVIBj5q+KBVq1Zcv36doKAgHj16xL179+jQoUNCx5Zg3N3dcXBwMHcYQggRZ4qi8MdRdRvdHmV6kMoylZkjSuJCXoBv0zdJb5kuH9x6+OhRKFlSTXodHdU8VlEUfv/9d1q2bElERAQNGzZk7969b5LeRYvAzQ1++EHNmqNJ0itEsvBJvzezs7PDycnpkwI4cOAAdevWJVu2bGg0GtavXx+rjbe3N7ly5SJVqlS4ublx4sSJT3pNIYRI6vbe3su5R+ewtbTlp1I/mTucpO3heXVqw43d6tbDDedBrQlgaW20uaLA3LlQsSI8eAAFC8KJE1CzZiSdOnVi8ODBAPTu3ZvVq1djZ2enzuVt106t3BAaCsWKqXsXCyGSlXj/qX3+/DnDhg1j7969PHnyBP079QlfvHgRr/6Cg4NxdXWlffv2NGrUKNb1lStX0qdPH+bMmYObmxtTp07Fw8ODq1evGpLuYsWKERU9OestO3fuJFu2bPGKRwghkoI/jqijve2LtyeDXQYzR5OEnVsOm3u93no41+uth4uYbB4WphZcWLhQPW7cWB3E1ev9qV27Cbt27cLCwoLp06fj5eWlNvr3X7Vqwz//qHV/R49WV76Z2phCCJFkxTvxbdOmDTdu3KBDhw5kzpz5TQ3Dj1SzZk1q1qxp8vrkyZPp1KkTP/74IwBz5sxhy5YtLFy4kIEDBwJw7ty5T4rhbeHh4YSHhxuOAwICAIiMjCQyMjLBXseU6Nf4HK+V0CR285DYzSMxY//n6T9su7ENDRq8Snol+Gskt/fd4sB40GjRf9/vTexhwVhsH4n2tJrB6r+qiq7+HLBNq65WM+HqVVi+3PJ1/qqnXz89fn53qV+/Pv/88w92dnb4+PhQu3ZtIiMj0SxfjrZbNzTBwShZsqD73/9QKlZUd7h4vYFTXCW39/1tErt5SOzxYxWHMoEaRYnfXokODg4cOnQIV1fXjw7MZDAaDevWraNBgwYAREREYGdnx5o1awznADw9PXn16lW8tkjet28fM2fOZM2aNe9tN2LECEaOHBnrvK+vr/rrLiGESGQz7s5gz4s9fJvmWwbmHmjucMwu/6P1FHz4F/9mbcS1LA1IFfGC0rdnkj74BgBP7b/mSN6BEMeqF0eOZMXOLopixZ5y48YNxowZw8uXL0mXLh1Dhgzhq6++MrQtOWkSzgcP8rRIEU736UN4OtPbGwshzKt+/fofbBPvEd+vv/6a0NDQjwoovp49e4ZOp3uzqOD/7d13XJX1F8Dxz72XIQqI4kIR907BlTs37pEz08RVajhJzZErc1aGKc7cPy1HuXBrpqm5xdy5RUXEgQjIuvf5/fEwZSt4Gef9et0X99nngZLD957nfCMVLFiQa9eupfg8zZo148KFCwQFBWFvb8+mTZuoU6dOgvuOGzcONze36OWAgACKFi2Ks7Mz1tbWb3cjqRAeHs7+/ftp3rx5iv5yyUgkduOQ2I0jvWJ/HPiYvz3+BmBOhznUtq+dZueOkvm+763R/12WCkdmUTqfGfrru8kR8RIAfaUu2HRcTOtEjlQUmDdPS61aCnXqqOM8rSN39vT0ZNKkSQQHB1OpUiW2bduGg4ND3BM0aIB+xQpshgyhqU73TneR+b7vMSR245DY016qE9+FCxcyduxYJk2axAcffBDvZt5HcphaBw4cSPG+5ubmmJub4+HhgYeHB/rIj7JMTU3f6w/ufV8vLUnsxiGxG0dax77k/BLC9GHUsa9DgxIN0uy8CclU3/ePvoL7RzG9+BvREdcajK7VLBJLR4OCYMAA+O03sLNTS3SjBmw9PDwYNmwYBoOB5s2bs2nTJnLnzg1//AHbt6uFvxoN5M0Lo0Yleo23kam+72+Q2I1DYk87qU58bWxsCAgIoEmTJnHWK4qCRqOJThTTQr58+dDpdPj6+sZZ7+vrS6FCibeoSQuurq64uroSEBCg/mMohBDpLCgsiIWnFwIwqu4oI0eTgfhehi2D4PG/0asUnRmaVrMSPeTWLfj4Y7XlrokJTJgANjag1+sZPXo0P/30E6D2pl+4cCGmigIjRsA8dcIQmjeHntI7WYisJtWJb8+ePTE1NWX9+vVp8nBbUszMzKhevToHDx6MrvE1GAwcPHiQIUOGpNt1hRDCGFZ5reJFyAtK5SlFh3LJ16pleQY9HP8ZDs0AfRiY5ICIEPQaE3T6MDg8BxrGnzF01y41Z/X3h0KFYNMmqF8fgoOD6dWrF1u2bAFgxowZjB07Fs39++osFlGtMseMUZeFEFlOqhPfS5cucf78ecqVK5cmAQQGBnLz5s3o5Tt37uDl5UXevHlxcHDAzc0NFxcXatSowYcffoi7uztBQUHRXR7Sy5ulDkIIkZ70Bj1zT8wFYGTtkei0afnheib09CZsHQQPTqvLtqXh2U30H43F81VF2lpdQXdourotMvk1GGD6dJg8Wa3trVtXTXoLF1Y/KWzfvj2nTp3CzMyM1atXq7ONenpC797w4oVaB7F6NbRrZ6SbFkKkt1QnvjVq1MDb2zvNEt8zZ87QuHHj6OWoB8tcXFxYtWoV3bt3x8/Pj0mTJvH48WOcnJzYs2dPvAfe0pqUOggh3qdt17dx+8Vt8uTIQx+nPsYOx3gMBji1FA5MgYjXYG4NJT6Ca57QeAKGuiNh1y4MDUah0+kgVvKr0YCXl5r0Dh4M7u5gZgZXr16ldevW3L17l7x587J161YaNGgAP/wAo0erx9esCRs3QvHixrlvIcR7kerEd+jQoQwfPpzRo0dTuXLleAXLVapUSdX5GjVqRHId1YYMGSKlDUKILC1qwoova35JLrNcRo7GSF7cg22ucFftakHJRtB+AZz/H9g5qiO7sXuCRpU5GNRP5jQaWLUKunePqVQ4dOgQnTp1wt/fn1KlSrFr1y7Kli2rbqxfH0xN1Sz5++/VLFkIkaWlOvHt3r07AP369Ytep9Fo0uXhNmOSUgchxPty3Ps4/zz4BzOdGUM+zIZ/5CsKnFsNeydAWCCY5gTnaVCjP2g0eJceh58fcA4iIuDWrdycP68+tHbg5BjOn4f1jdTE18oqJulds2YNAwYMIDw8nLp167J161byx55ttHZtdVa2WH17hRBZW6oT3zt37qRHHBmOlDoIId6XH//5EYBelXtRyDJ9O9ZkOAGPYPtQuBnZdtKhDnRcCHlLAhAaqlYhxDT3MQUaxTtN69bw2Wfqe0VRmDp1avRkRN26dWP1ihXkmDMHfvwRjh+HqE8nJekVIltJdeJbrFix9IhDCCGypZvPb7LlqtplwK2OWzJ7ZyGKAv9uhN2jIeQl6Myh6SSoPRhiPdhnZgYODuDnp5b/JqRgQfjkE/V9WFgYAwYMYO3atQB8/fXXzBg+HG379vDnn+pO27fHJL5CiGwlRYnv9u3badWqFaampmzfvj3Jfdu3b58mgRmblDoIId4H9xPuKCi0Kt2KSgUqGTuc9yPQDzxHqA+sARSuCh8vgfzxH5rWaGDaNGjZMvHTrV6tluq+ePGCzp07c+jQIXQ6HYsWLeLzMmWgWjV4/Bhy5YIlS6Q/rxDZWIoS344dO/L48WMKFCgQ3U83IVmpxldKHYQQ6e1Z8DNWnF8BZKMJK65sV5Pe4GegNYGGY6H+SNAl/uvI2Vktdzh7Nu6or1YL1aur2+/cuUPr1q25du0aVlZWbNqwgRbnz8OgQepBlSrB5s1Qvnz636MQIsNKUeJriPUvjSGxz5qEEEKkyuIzi3kd8RqnQk40Lt44+QMys9cvYNcYuLhRXS74AXRcBHbJlxwkNuprMKjrT58+Rbt27Xjy5An29vbs3LmTKl5e6nRtoPbpXbhQHfEVQmRr2tQesGbNGkJDQ+OtDwsLY82aNWkSlBBCZHUhESHMPzUfgFF1RqXrLJhG998+8KitJr0aLTT4Cj7/M0VJ7+3b6teoUV+tVm1/qdMp1KwJQUFbaNSoEU+ePMHJyYkTJ06obTV79oQ2bWD5crXHmSS9QgjeIvHt27cvL1++jLf+1atX6T6b2vvk4eFBxYoVqVmzprFDEUJkQev+XYdvkC/21vZ0q5RFp8cNCVA7NqzvCoGPwbYM9N+vPsRmYp7koS9fqgO1lSrBlSsxo74Gg/oHgl4PVav+RJcunXn9+jWtWrXiyMCBFLG1VU+g08GOHdCvn3qwEELwFolvVL/eNz148CBL1cK6urpy5coVTp8+bexQhBBZjEExRLcwG15rOKY602SOyIRuH4ZFdeHcGkADtV1h0N9gXyPZQ48cAUdHWLsWwsLg78j5LJydoXLl+8AB8ubtw9KlbiiKwqC+fdluaorV4MHgFqszhiS8Qog3pLidWdWqVdFoNGg0Gpo2bYqJScyher2eO3fu0DKpx26FEEIAsOfmHq4+vYqVmRWfV/vc2OGkrbBgdbrhU0vUZZtial/e4vWTPTQ0FCZNUidRUxQoWRLWrIF69dTtK1Ys59KlLwADz5+r674fNoyvtm9Hc/eu2vvsgw/S466EEFlEihPfqG4OXl5etGjRAktLy+htZmZmFC9enM6dO6d5gEIIkdVEjfZ+Xu1zcufIOp+Ucf8kbB0Mz2+py9X7qjOwmVsle+jly2pZ7oUL6nK/fuDurs7EBuqnil988QWKEvOAtVaj4ZNFi9CEh0OJErBpk9rmQQghEpHixHfy5MkAFC9enO7du5MjR450C0oIIbKq8z7n+fPOn+g0OobXHm7scNJGRCgcmgHHfwbFAFaFocN8KN0sxafYulVNevPlg2XLIHbnTH9/f4YPHx6vq5BBUbgZHo59x46wciXY2KTF3QghsrBUz9zm4uICqF0cnjx5Eu8fIgcHh7SJzMhkAgshRHqIGu3t/kF3HHJngX8vH3nBlkHgd1VdduwBLWeBhU2yhypKTBnu11/Dq1cwYgQUipy12WAwsGrVKsaOHYufn1+843VA6cmTYfJkqecVQqRIqh9uu3HjBg0aNMDCwoJixYpRokQJSpQoQfHixSlRokR6xGgU8nCbECKteb/05rdLvwHwVZ2vjBzNO9KHw1+z4JematKbKz98sh4+XpyipPe336BRIwgJUZdNTGDWrJik99SpU9SpU4f+/fvj5+dH+fLlGVmwIFGTGeuAJXZ22EvSK4RIhVSP+Pbp0wcTExM8PT2xs7PL2r0nhRAiDc07OQ+9oqdx8cZUs6tm7HDenu8V2DoIfCILcit2gDY/QS7bZA/19wdXV1i/Xl1etAhGjozZ/uTJE8aNG8eKFeqMdlZWVkweNoyh27dj5uuLG3ATKA3Y+/jAvn3QokVa3p0QIgtLdeLr5eXF2bNnKS/TPgohRIq9DHnJ0rNLgUw82mvQw/H5cGg66MMghw20+RE+6JyiUddDh8DFBby91Ta7EybAkCHqtoiICDw8PJg8eXJ0r/jevXszq0YN7CZMUOsgAPvIF6CeZOJEtc+ZDMIIIVIg1aUOFStW5OnTp+kRixBCZFm/nPuFV2GvqJCvAq3KtDJ2OKn37BasaAkHJqtJb9mW4HoSKndJNukMDYVRo6BpUzXpLV0ajh6FqVPB1BT++usvqlatyogRI3j58iVVq1blmKcnqwMDsRs2LDrpjUevh9On1VFfIYRIgVSP+M6ePZsxY8YwY8YMKleujKlp3Mbr1tbWaRacEEJkBeH6cOadnAeAWx03tJpUjzkYj8EAp5fB/skQ8RrMrKDVLHDqmeJR1qFD1U4NAF98AT/+CJaW4O3tzahRo9i4cSMAefPmZcaMGQwoWBBd//7g66uO6hYqBD4+aixv0mpl1FcIkWKpTnybNVPb0zRt2jTO+qgZ3bJKFwTp6iCESCubrmzCO8CbArkK0KtKL2OHk3L+92Hrl3A3cuq0Eg2hgwfYFE3VacaPh7/+UhPedu0gJCSE6dN/ZMaMGQQHB6PVahk0aBDTpk0j7/37ULWqemClSrB8OXTokHDSC+p6b291ijfzpKdBFkKIVCe+hw4dSo84MhxXV1dcXV0JCAjIUlMxCyHeL0VR+OH4DwAM/XAoOUwyQQ90RVGnGt47AcJegWlOaP4t1OivjrAm4/592LkTBg9Wl4sXh6tX1cFbT09PRowYwa1b6iQX9evXZ/78+Tg5Oak7580LAwaoPXmnTYMcOdRyhsh2ZuERERw7epR69etjGjWDaIECkvQKIVIk1Ylvw4YN0yMOIYTIkv66+xfnH5/HwsSCwTUGGzuc5AX4wPahcHO/uly0tjrlsG2pZA9VFLVbg6srvHwJpUqpFQgAt2/fYMSIEezatQsAOzs7fvjhB3p8/DGa6dPV5LVwYXXnpUvjli0ULaq+AMLDeenjo44Kv1FqJ4QQyUl14nvkyJEkt3/00UdvHYwQQmQ1P/yjjvb2deqLbc7k230ZjaLAxc2waxSE+IPOHJp8A3VcQatL9vAXL9QR3g0b1OVataBkSQgMDGT69OnMnTuXsLAwTE1NGTlyJN988w1WN29CzZrqfMVnz8KuXWrCK7W6Qoh0kurEt1GjRvHWxe7lKzWxQgihuuJ3hV03dqFBw8g6I5M/wFiCnoLnSLi6XV0uXBU6LoYCKWtbeeAA9OkDDx+q5QyTJ8PYsQqbN//G6NGjefjwIQAtW7bE3d2dcqVKwZw5MGUKhIero72DB0vCK4RId6lOfF+8eBFnOTw8nPPnzzNx4kSmT5+eZoEJIURmN/efuQB0LN+R0nlLGzeYQzPVkduGY+Kuv7oD/vgCwoNBawINv4b6I0GXsjKCyZPh22/V92XLwv/+B+bm/9Ks2dDoTwhLlCiBu7s77dq1Q3PzJjRoACdOqAd9/DEsWQL586fVnQohRKJSnfgm9KBX8+bNMTMzw83NjbNnz6ZJYEIIkZk9DnzM2n/XAhlkwgqtTp14AqDuSEwjgtBtGwyXNqnrcuWHXr+DnWOqTluhgvp18GAYP/4Fs2dPYuHChRgMBiwsLBg3bhyjR48mR44c8Pff0LIlBAeDtTUsWAC9eslIrxDivUl14puYggULcv369bQ6nRBCZGoepzwI04dR2742dYvWNXY4MSO9h6aj9btB4+v70YZHfoLnUBd6bwWT5Dsj6PVw+zaUKaMuf/IJlC6t5/z5FVStOj56gqMuXbrwww8/UKxYsZiDq1cHe3v1tXIlODik4Q0KIUTyUp34/vvvv3GWFUXBx8eHWbNmxbSjEUKIbCwoLIiFZxYCMKrOqDjPQRhVrYFwzRPdpY1YRK2r1gfaz0vR4XfvQu/ecP06XLyoluaeOHGCIUOGRH/aV7FiRX7++eeYXu9790Lz5mobtJw51XmLCxVKUVs0IYRIa6lOfJ2cnNBoNCiKEmd97dq1WbFiRZoFZmwygYUQ4m2tvrCa56+fUzJPSTqW72jscFQ3D6ptygIeogAaQNGZoUlB0qsosHYtDBmizh5saQmHDj1m9+6xrF69GlBn7Zw6dSqurq7qjJ7Pn8OXX6ptHn78Edzc1JNFtSwTQggjSHXie+fOnTjLWq2W/Pnzq/VbWYhMYCGEeBt6gz76obaRtUeiS0ErsHQVEgD7JqgTUgDksEET4o9eY4JOHwaH58R/4C2WZ89g4ED4/Xd1uXbtcJo0mc8XX0wlICAAgD59+jBr1iwKFiyo7rRnD/Trp04zrNNBaGh63qEQQqRYqhLf8PBw+vXrx+LFiykTVeAlhBAi2vbr27n14hZ5cuShr1Nf4wZz8yBsHwYBD9Rl+5rw4DT6j8bi+aoiba2uoIt64C2B5HfvXujbV81fTUzgs88OcuLEUGbMuApAjRo1mD9/PrVr11YPCAyE0aNh8WJ1uVw5dai4Zs30vlMhhEiRVCW+pqam8Wp8hRBCxIiasGJwjcHkMstlnCBCAmDfN3BOLUMgT3EoXh/O/w8aT8BQdyTs2oWhwSh0uljdHt5IfjdsUJPeUqXuUazYV6xcqQ775suXj5kzZ9KvXz+0UbW6p09Djx4QORUxw4bBrFlgYYEQQmQUqX66oFevXixfvjw9YhFCiEztH+9/OO59HDOdGUM+HGKcIG79CYvqxiS9Hw6EwcfB2h4aT4g/sttwjLreoD7PEPvxjZkzX/PRR9/y6FEF/vzzd7RaLUOHDuW///5jwIABMUkvqNMH37+vdmw4cADmzZOkVwiR4aS6xjciIoIVK1Zw4MABqlevTq5ccUc05s6dm2bBCSFEZvLjPz8C0LNyT+ys7N7vxUNfqaO8Z1epy3mKQwcPdaQXoPG4xI9tOAa9HmbPgJMnYcsWhR07tjNy5Mjo5zo++ugj5s+fT5UqVWKOe/EC8uRR3zs5wR9/QP36YGOTxjcnhBBpI9WJ76VLl6hWrRoA//33X5xtGaZljxBCvGe3nt/ij6t/AEaYsOLWIbVjw0tvdfnDL6DZFIhVauHtDX5+6vuICLh1Kzfnz6u1uw8fqrOvnTkDcJ2aNYdz7txeAIoUKcIPP/xA9+7dY/6N1+th7lz1oCNHoGpVdX3btu/ldoUQ4m2lOvE9dOhQesQhhBCZmvsJdxQUWpZuSaUCld7PRUNfwb6JcHalumxTTB3lLdEg7m6h6vNlvr5Ra0yBRm+c7BWmptMwGNw5dy4cMzMzvvrqK8aPH4+lpWXMbrdvg4sLHD2qLq9dG5P4CiFEBpdmM7cJIUR29fz1c1Z4qX3MR9UZ9X4uevsv2DYUXt5Xl2t+ro7ymlvG29XMTJ0kzc8PDIY3tyrAOjSaMYSH+wDQpk0bfvrpp7jdexQFli+HkSPV7g2WluDurrYtE0KITEISXyGEeEeLzywmODwYx4KONCnRJH0vFvoK9k+CM5ETBtk4RI7yfpToIRoNTJsGLVtGrXkA3ADCgGnAMRQFSpUqhbu7O23fLFl4/Bg+/xw8PdXlBg1g9WooUSJNb00IIdJblp8z0tvbm0aNGlGxYkWqVKnCpk2bjB2SECILCY0I5eeTPwMwqm46T098+7DasSEq6a3RHwb/k2TSG8XZWS130GiWA8WAJkBL4BhabU6++246ly5dip/0AmzerCa9Zmbw/ffqtMOS9AohMqEsP+JrYmKCu7s7Tk5OPH78mOrVq9O6det43SiEEOJt/Hr5V3yDfCliVYTulbqnz0VCA+HAZDj9i7qc2wE6LICSDVN0uKLAxo1QseIDTp/+Aohd76Dhp58OMWzYh4mf4Msv4do1GDQIPvjgrW9DCCGMLcsnvnZ2dtjZqW2FChUqRL58+Xj+/LkkvkKId6YoCj+d/AmA4bWGY6ozTfuL3DkC21zBP7KWt0Z/aD4VzK1SdPiDB2reumOHglb7HXGTXgCFypWD4646cABmzoTt2yFXLtBqYcGCd74VIYQwNqOXOhw5coR27dpRuHBhNBoNW7dujbePh4cHxYsXJ0eOHNSqVYtTp0691bXOnj2LXq+naNGi7xi1EELAuVfnuPr0KlZmVnxR/Yu0PXloIOz8Cla3U5Pe3A7Qexu0nZuipNdggEWLoGJF2LEjGI2mFwbDknj7abU6ypQprS4EB6szrjVvDn/+CbNnp+09CSGEkRl9xDcoKAhHR0f69etHp06d4m3fsGEDbm5uLF68mFq1auHu7k6LFi24fv06BQoUAMDJyYmIiIh4x+7bt4/ChQsD8Pz5c3r37s2yZcuSjCc0NJTQ0NDo5YCAAADCw8MJDw9/6/tMqahrvI9rpTWJ3TgkduMIDw9n25NtAPRz6kdOXc40uw/NvaPoPIej8b8HgL6qC4amU9SENwXXuHYNBg/WceyYFrhHzpwfExx8HhMTE7p06cJvv20C9ICOhQsXUrBgQSKOH0fXty+ayP7s+oEDMbi5peh671Nm/28m9tfMRGI3Dok9dUxNk//UTaMosSeoNC6NRsOWLVvo2LFj9LpatWpRs2ZNFkR+zGYwGChatChDhw5l7NixKTpvaGgozZs35/PPP+ezzz5Lct8pU6YwderUeOvXr19Pzpw5U34zQogs7Xbwbdz+c0OLlsUVF1PArMA7n1OnD6Xiow2UfHoAgGBTW7wc+uNnnfK62qAgEz7/3JngYFNMTQ+i03UlJOQF1tbWjBkzhg8++ACvtXdZviUv/T9+TtUe9pTdtImymzahNRh4nTcv54cOxU968wohMpkOHToku0+GTnzDwsLImTMnmzdvjpMMu7i44O/vz7Zt25I9p6IofPrpp5QrV44pU6Yku39CI75Fixbl6dOnWFtbp/aWUi08PJz9+/fTvHnzFP3lkpFI7MYhsRtH7629+e3Kb3Qp34X1nda/8/k0945FjvLeBUBftTeGpimv5Y1t+nQNGzcu4r//RqLX63FycmLz5s04ODiAoqCtUwfduXPoq1WD+vXR/ax2pTB0745+3jzIm/ed7ye9ZOb/ZiR245DYjcMYsafkOkYvdUjK06dP0ev1FCxYMM76ggULcu3atRSd49ixY2zYsIEqVapE1w+vXbuWypUrJ7i/ubk55ubm8dabmpq+1//o3vf10pLEbhwS+/tz6cklNl/bDKjTE79T7GFBcGAKnFqqLlvbQ4f56Eo1QZeCw4OCYNIk6NYNatWCkJAQ7t37kqtX1dncevbsydKlS2M+sdq7F86dA0B37hyMGgW7d8O0aWi7dzf+gx8plNn+m4lNYjcOid04MlrsGTrxTQv169fHEH+qomR5eHjg4eGBXq9Ph6iEEJnV/Zf3afm/lkQYIqhmVY3qdtXf/mR3j8G2L+HFXXW5mgs4fwc5Uvbp0r59MHAg3L0L+/eDp+dDunbtxKlTp9BqtcyZMwc3N7eY3sKKAmPGoGg0aBQFRadD89NPcOUKmGT5XwdCCJGxE998+fKh0+nwjZlgHgBfX18KFSqUrtd2dXXF1dWVgIAAcufOna7XEkJkDs+Cn9Hyfy15+Ooh5W3LM9Ju5NudKCwIDn4LJxery9b20P5nKN00ZXE8g6++UidPA3U6YheX43z4YSd8fX3JkycPGzZsoHnz5jEHGQwwdCj8+y9RU2xo9Ho4fRoOHoQWLd7uXoQQIhPJ0J9qmZmZUb16dQ4ePBi9zmAwcPDgQerUqZOu1/bw8KBixYrUrFkzXa8jhMgcgsKCaPtrW64+vYq9tT07e+zEyiT19bfcOw6L6sUkvdV6w5fHU5T0Kgps2KC2KFu9Wp2KeNgwGDVqGePGNcLX15fKlStz5syZuEnvzZvQuDEsXBj/pDodTJyonlwIIbI4oye+gYGBeHl54eXlBcCdO3fw8vLi/n21WbubmxvLli1j9erVXL16lcGDBxMUFETfvn3TNS5XV1euXLnC6dOn0/U6QoiML1wfTvfN3Tnx4AQ2OWzY03MPRa1T2Q88LBh2j4WVreHFHbAuAr1+h/bzIUfKPlXavRs++QSePIFKleDw4TDCwgYzbNgXhIeH06VLF44fP07JkiXVA/R6cHeHKlXgyJGETxo16rtvX+ruRwghMiGjlzqcOXOGxo0bRy+7ubkBaueGVatW0b17d/z8/Jg0aRKPHz/GycmJPXv2xHvgTQgh0oOiKHzh+QU7b+wkh0kOPHt4UqlApdT1prx3HLZ+qSa8AFU/gxbTU5zwRmnZEpydoW5d6Nv3MZ9+2oVjx46h0WiYPn06Y8eOjannBTVL3qw+hIeVFQQGJjyyq9Wqo77OzuowshBCZFFGT3wbNWpEch3VhgwZwpAhQ95TRCp5uE0IATD+4HhWea1Cp9GxsctG6jnUS/nBYcHw5zQ4sQhQ1FHedj9DmWYpOvzaNZgyBZYtU/NWrVYd9T179jR1637Mw4cPsba2Zv369bRp0yb+CXr3Vrs4zJwJ06bBq1cJX8hgAG9vCAuDBLraCCFEVmH0xDejkofbhBDzTsxj1rFZACxpu4R25dql/OD7J9RR3ue31OWqvaDFjBSN8oaFwZw5aq4aFgaFC8Pcueq2tWtXM3DgQEJDQylfvjxbt26lXLly6sYrV9QWD61bq8vt2sGdO2BrC+3bg58fAOERERw7epR69etjGtXNoUABSXqFEFmeJL5CCJGA3y79xoi9IwCY3mQ6/av1T9mBYcHw53dwYiGggFVhtWNDmebJHgpw6hQMGAAXL6rLrVvDiBFqM/jRo0czb948ANq3b8/atWvViXUiIuD779Xh4Zw51QTYzk49ga2t+rVoUfUFEB7OSx8fqFoVMlB/TSGESG+S+AohxBv239pP7y29ARhScwjj6o9L2YFvjvI69VJreS1skj00KAi++QbmzVPLcPPlg59/Vst0nz17SosW3Th06BAAkydPZtKkSWi1WjVD7tsXzp5VT9QsZWUUQgiRHUnimwip8RUiezr76CydNnYi3BBOt0rdcG/pHvPA2KGZoNVBwzFxDwp/DWs6gPdJddnKTq3lLeuc4uuOHQsLFqjve/WCn35Sk18vLy86duzIvXv3sLS0ZO3ateoU7uHh8N136is8HGxs1Kz5s8/kATUhhEiEJL6JkBpfIbKfm89v0mpdKwLDAmlSoglrOq5Bp401cbBWB4emq+/rqpNXaB6cgo294PVzdb3jp9ByBljkSdW1v/kGjh2DGTPU7g0Av/32G/369eP169eULl2arVu3UqlSJQgNhTp14Px5dccOHWDRopjyBiGEEAmSxFcIIYDHgY9p8b8W+AX7UbVQVbZ034K5yRsPe0WN9B6ajjY8hEoPr6A7v1tdZ2YJXVZA2eRnQIuaiOLvv8HDQ11XsKBaraDRgF6vZ/z48cyZMweAli1bsn79evLkiUymzc2hfn24f18dJu7eXUZ5hRAiBSTxFUJkewGhAbRa14rbL25TMk9JdvXchbW5dcI7NxwDoQHojv5I6ah1hSqDy44UjfJ6e8OXX4Knp7rcvn3MbMEaDbx48YIePXqwd+9eAL7++mumT5+O7tw5yJsXSpVSd545EyZMUDNmIYQQKWL0mdsyKpmyWIjsITQilI83fIzXYy8K5CrA3l57KWRZKIkDXsGtv6IXFa0JDDqabNJrMKijuxUrqkmvmRl8+606k3CUy5cvU7NmTfbu3YuFhQW//fYbs6ZMQTdhAtSuDf36qScCyJVLkl4hhEglSXwTIVMWC5H16Q16PtvyGX/e+RNLM0t2fbqL0nlLJ3FABGzqA75qrzGDRofGEAGH5yR5natXoUEDGDJEnTytbl21PHfiRDUBBvjjjz+oVasWt27donjx4vzzzz90d3BQW47Nnq0mvEWKwOvXaXT3QgiR/UjiK4TIlhRFYcSeEWy6sglTrSlbum+heuHqSR0Au76CmwcA0FftzQ6nleg/Gqs+8JZI8qvXq+UMx4+DpaVakvv33+rIL4DBYGDSpEl07tyZoKAgmjRpwunDh3Fcswbq1VOnbytUCLZuhfXr1ZFeIYQQb0VqfIUQ2dLMozNZcFrtH7bm4zU0K5lM/9tj8+DsKvX9B10wtJ4Lu3ZhaDAKnS5Wt4c3Wp3pdODurjZdWLQoZg4JgICAAHr16sWOHTsAGDFiBN9/+SUmzZrBjRvqTr17q73N8uZ9xzsWQgghia8QIttZfm45E/6cAMC8lvP45INPkj7g0h9wYLL6vnRz6LJc7Z0bJSrZNegJDFRLGCpXVktyAdq0UWdgi9144fr163Ts2JFr165hbm7O0qVL6d27tzpHsYWFOk/x0qXqwUIIIdKEJL6JkAkshMiatl/fzheeXwAwtt5YhtUalvQB90/AlkEAeJf8Gr+K4+GcOkvwrVu5OX8eTEwAqzFcuQLf9IV79yB3bujcWf0KcZPenTt38umnnxIQEIC9vT1bpkyhRo8e6kYzM/j9d3X2ChubtL15IYTI5iTxTYRMYCFE1nPs/jG6b+6OQTHQ16kvM5rOSPqAZ7fg1x6gDyW0ZHtqjhmHr2/URlOgUYKHFSsGS5bEJL1RFEVhxowZTJw4EUVRqF+nDpvLlqXggAHw6JE6VAxQOokH7IQQQrw1ebhNCJEtXH5ymba/tiUkIoS2ZduytN3SmKmIExL0DNZ1UWdkK1wVs+6LcXDQoE3mX83hw+HSpZjevFECAwPp2rUr33zzDYqi8GW7dhx8+JCCq1erO/j5vdsNCiGESJaM+Aohsjzvl960XNcS/xB/6tjXYUOXDZhok/jnLzwEfvsUnt+G3A7QYwMa81xMmxYznXBC3N3VxPdNt27domPHjly6dAlTU1MW1qrFgMgH2iheHJYvhyZN3uUWhRBCpICM+AohsrTnr5/T4n8teBDwgAr5KrCjxw5ymuZM/ACDAbYOBu8TYJ4bem4EK3WiCGdnqFlT7dQQm0YD1avDsATKhffv30/NmjW5dOkShWxt+cvGhgFHj6obhwyBixcl6RVCiPdEEl8hRJYVHB5M2/Vtufr0KkWsirC3115sc9omfdCf38LlP0BrAt3XQoEK0Zs0Ghg5Uu3NG5uiwPTpcR9gUxSFH374gZYtW/LixQtq1arF2S1bqPvqlTrt8OHDMH++2txXCCHEeyGlDomQrg5CZG7h+nC6berGPw/+wSaHDXt77aVo7qJJH3RmJRz9SX3ffj6UbBhnc3Aw/PAD5MgBYWEKBoMGnU6hWjUNzs6x9wvm888/Z/369QD069ePhQsXYm5uDrt2Qa1akDOJUWchhBDpQkZ8EyFTFguReSmKwkDPgey8sZMcJjnw7OFJpQKVkj7oxgHY+ZX6vuFYcPo0zmaDQZ1L4tw5teOYwaAO7+r1GqZNixntvXfvHvXr12f9+vWYaDQsAH7p21dNegEaN5akVwghjEQSXyFEljPhzwms9FqJVqNlQ5cN1HOol/QBjy/CJhdQ9FDlE2g0Nt4uEyeq7XXNzMDTE6pXNwDq16jR3r/++osaNWpw/vx58ms0HFAUXLVaNGfPpvUtCiGEeAuS+AohspSfT/7MzKMzAVjadinty7VP+oCAR7CuG4QFQvEGaonDG23O1qyBGZEtf5ctgwYN4LvvDNjbB/DddwZAYcGCBTRr1oynT59SFTijKDSsWBH++SfhVg9CCCHeO0l8hRBZxm+XfmPEnhEAfNf4O/pX65/0AaGv1KT31SPIV059mM3ELM4uR4/C55+r78eNU8sdAJpxgMtUon7YLvr378/QoUPR6/X0BI5qtTiMH6/WRXz4YdrepBBCiLcmD7cJIbKEA7cP0HtLbxQUhtQcwvgG45M+QB8Bm/qA70XIlR96bgKLPHF2URQYMQLCwqBTJ/juu5gNj8aM4cSDB8zs3h2vkBC0Gg3fKwojP/gAzapVan8zIYQQGYokvkKITO+czzk+3vAx4YZwulXqhntL96RnZVMU2PUV3DwAJhbw6QbIUyzebhoN7Nyp1vf+9BPRs7Ytd3Pji4sXMQCEhJDL3JytO3bQ7NEj6NFDLQQWQgiR4UjiK4TI1G4+v0mrda0IDAukSYkmrOm4Bp1Wl/RBx+bB2VWABjr/AkUSH50tWBCWLo1ZfuDtzRfu7mrSG+l1aCjly5eH5s3f5VaEEEKkM6nxFUJkWo8DH9Pify14EvQEp0JObOm+BXMT86QPuvQHHJisvm85Eyq0jbfLqFGwdm3Ch+/54Yc4SS+AAbj566+pjl8IIcT7JYlvIjw8PKhYsSI1a9Y0dihCiAQEhAbQel1rbr+4TQmbEuzuuRtrc+ukD7p/ArYMUt/XGgS1B8fbxcMDfvwRXFzgypW427zv3WPi/PnxjtEBpdevV0sohBBCZFiS+CZCJrAQIuMKjQjl4w0fc/7xefLnzM++z/ZRyLJQ0gc9uwW/9gB9KJRrDS1mxNtl376YzmMzZkDFijHb/P39ae3kxGNFwQ412SXy6xLA/sIF9QRCCCEyLEl8hRCZikEx0Htrb/688yeWZpbs7rmb0nlLJ31Q0DNY1wVeP4fCVdW63jfqgK9cga5dQa9XR3u//jpmW1hYGJ3q1uWSvz92wD/AXeBQ5Nf+oD75NnGijPoKIUQGJg+3CSEyDUVRGL57OBsvb8RUa8qW7luoXjiZtmHhIfDbp/D8NuR2gB4bwCxXnF2ePoV27SAgQJ2cYsmSmDksFEWhX58+HLp6FUtgFxDV/8E+9kkMBvD2VnufmSdTZyyEEMIoJPEVQmQaM4/OZMHpBQCs+XgNzUo2S/oAgwG2DgbvE2CeW+3Va1Uwzi5RPXpv34aSJeGPP+LmrRMmTGDdr79iYmLC7+3a4TR+PGi1hEdEcOzoUerVr4+pSeQ/pQUKSNIrhBAZmCS+QohMYfm55Uz4cwIA7i3c+eSDT5I/6M9v4fIfoDVRZ2UrUD7eLiYm0KgR/Psv7NgB+fLFbFvs4cHMmer0x8uWLcO5T5+YjeHhvPTxgapVwdT0He5MCCHE+yI1vkKIDG/H9R184fkFAGPrjWV47eHJH3RmJRz9SX3ffj6UbJjgblotfPstXL8e92G2HRs24DpkCABTpkyhT+ykVwghRKYkia8QIkM77n2cbpu7YVAM9HXqy4ym8bsxxHPjAOz8Sn3fcCw4fRpvlxMn4PXrmOWCsSogTv/zD598+ikGoF+OHEwaNuzdbkIIIUSGIImvECLDuvzkMm3XtyUkIoQ2ZdqwtN3SpKciBnh8ETa5gKKHKp9Ao7Hxdjl3Dpo2hYYN4dmzuNtu3bxJmyZNCDYYaKHVsvjQITR58qThXQkhhDCWLJ/4+vv7U6NGDZycnPjggw9YtmyZsUMSQqSA90tvWq5ryYuQF9S2r83Grhsx0SbzWMLLh7CuG4QFQvEGaonDG4nyo0dqB4fgYMiTB3Lnjtn29OlTWtWqhV9ICFWBTb/+imnt2ml/c0IIIYwiyz/cZmVlxZEjR8iZMydBQUF88MEHdOrUCVtbW2OHJoRIxPPXz2nxvxY8CHhAhXwV8OzhSU7TnEkfFPoK1neHV48gXzn1YTYTszi7BAdD+/Zq8luhAmzcqD7cBvD69Wva167NjefPcQB2zp6NVbdu6XODQgghjCLLj/jqdDpy5lR/YYaGhqIoCoo0mBciwwoOD6bt+rZcfXqVIlZF2NNrD7Y5k/lDVR8Bm/qA70XIlV9tW2YRtzzBYIDeveHsWbC1BU/PmNFevV5Pz3bt+OfWLWyAPZ9/jt2YMelxe0IIIYzI6InvkSNHaNeuHYULF0aj0bB169Z4+3h4eFC8eHFy5MhBrVq1OHXqVKqu4e/vj6OjI/b29owePZp8sfsVCSEyjAhDBN03d+efB/9gk8OGvb324pDbIemDFAV2fQU3D4CJBXy6AfIUi7fbpEnw++9gZgZbt6o9e9XDFdzc3Nhy8CBmOh3bmjWjwpIlaX9zQgghjM7oiW9QUBCOjo54eHgkuH3Dhg24ubkxefJkzp07h6OjIy1atODJkyfR+0TV7775evToEQA2NjZcuHCBO3fusH79enx9fd/LvQkhUk5RFAbuGIjnf57kMMnBjh47qFSgUvIHHpsHZ1cBGuiyHIrEn8nt6VN1NjaAZcugfv2YbT/99BM///wzAGvWreOjffvi1QULIYTIGoxe49uqVStatWqV6Pa5c+fy+eef07dvXwAWL17Mzp07WbFiBWPHqk9re3l5pehaBQsWxNHRkb///psuXbokuE9oaCihoaHRywEBAQCEh4cTHh6eouu8i6hrvI9rpTWJ3TiySuwT/5rICq8VaDVa1nVcRy27Wsnek+bKVkwOTAZA3/w7DKWcIYFjcueGo0dh924tPXoYonfZtHo1X32ltj2bNWsWnTp1IjwiItWxZzYSu3FI7MYhsRuHMWI3TcFkQholAxW8ajQatmzZQseOHQEICwsjZ86cbN68OXodgIuLC/7+/mzbti3Zc/r6+pIzZ06srKx4+fIl9erV49dff6Vy5coJ7j9lyhSmTp0ab/369euja4WFEGnL08+TXx7+AoBrUVea2zZP9pi8gf9R9+ZsdEo4t/I7c8m+V7x9FCXxwdur//7L5MmTCVMU+hYoQPslS5JvlSaEECLD6tChQ7L7GH3ENylPnz5Fr9dTMHZnedSR22vXrqXoHPfu3eOLL76Ifqht6NChiSa9AOPGjcPNzS16OSAggKJFi+Ls7Iy1tfXb3UgqhIeHs3//fpo3b56iv1wyEondODJ77JM3Tmb5w+UATG04lXH1xiV/4PNbmKwagUYJx1CmJQ5dVuOg1cXZ5eVLaNtWx7hxBlq3jvv3/dUrV+jbrRthikJHnY6F27ahqx6/RCK52DPz911if/8kduOQ2I0jo8aeoRPftPDhhx+muBQCwNzcHHNz83jrTU1N3+sP7n1fLy1J7MaRGWM/eOcg7vfdUVBwrenKxIYTkx91DXoGG3rA6+dQuCrarivQmuWIs0tEBHz2GZw8CUOHamnRAnJE7vL48WPaN2zIi7AwagPrt2whxzv06s2M3/coErtxSOzGIbEbR0aL3egPtyUlX7586HS6eA+j+fr6UqhQoXS9toeHBxUrVqRmzZrpeh0hsiODYmDxmcV02dyFCCWCzuU7M6/lvOST3vAQ+K0HPL8NuR2gxwYwyxVvNzc32LMHLCxgy5aYpDcwMJA2tWpx7+VLSgPb3d2xaNcu7W9QCCFEhpShE18zMzOqV6/OwYMHo9cZDAYOHjxInTp10vXarq6uXLlyhdOnT6frdYTIbq49vUbDVQ0ZvHMwQeFBOFk5sar9KnRvlCrEYzDA1sHgfRLMc6u9eq0Kxttt4UKYP199/7//QVQFQ0REBN0aNeLc/fvkB/YMHUr+4cPT9uaEEEJkaEYvdQgMDOTmzZvRy3fu3MHLy4u8efPi4OCAm5sbLi4u1KhRgw8//BB3d3eCgoKiuzykFw8PDzw8PNDr9el6HSGyizB9GHOOzWHakWmE6cPIZZqL7xp9h8MTB8xN4pcXxfPnt3D5D9CaqrOyFSgfb5d9+2DYMPX9jBnQqZP6XlEUBg8ezO6zZ7EAPNu2pdS8eWl3c0IIITIFoye+Z86coXHjxtHLUQ+Wubi4sGrVKrp3746fnx+TJk3i8ePHODk5sWfPnngPvKU1V1dXXF1dCQgIIHfU9E5CiLdy8sFJBuwYwKUnlwBoXaY1i9oswi6nHbt27Ur+BGdWwtGf1Pft50PJhvF2uXULunUDvV6doS2y2yEA3333Hb/88gtarZbfli3jw88+k169QgiRDRk98W3UqFGyUwgPGTKEIUOGvKeIhBBpJTAskAkHJzD/1HwUFPLlzMfPLX/mkw8+QaPRpKy/440DsFPttUujceDUI8HdHBygRw+4dAmWLo3Ja1d7eDBp0iQAFixYQPt+/dLi1oQQQmRCRk98MyopdRDi3ey+sZtBOwdx/+V9AHo79uZH5x/JlzMVU4Y/vgibXEDRg2MPaPh1oruamqr1va9fQ1Rjlv07dzJg6FAAvu7alcGDB7/1/QghhMj8MvTDbcYkD7cJ8Xb8gvzo9UcvWq9vzf2X9yluU5y9vfayuuPq1CW9Lx/Cum4QFgjFG0C7n+OVJyiK+gBb1GRrGg1EzTNz4fx5OnfsSISi8KmpKTO++SaN7lAIIURmJYmvECJNKIrC2gtrqeBRgXUX16HVaHGr7calwZdwLuWcupOFBMD6bvDqEeQrpz7MZmIWb7fvv1f79bZvrzZ9iOLt7U3rjz7iVUQEjTQaVuzYgbZKlXe8QyGEEJmdlDokQkodhEi5u/53Geg5kH239gFQpWAVfmn3CzWLvEUfbH0EbO4LvpcgV361bZlFnni7bd0a8wBb69agjfwz3t/fn1a1avEoMJBKwJbFizFv0eLtbkwIIUSWIiO+iZBSByGSpzfo+emfn6i0sBL7bu3DXGfOjCYzOPP5mbdLehUFdn0FNw+AiQV8ugHyFIu32/nz0LOnuvuXX0LUs6+hoaF83KABl318KAzsGj0amy++eLebFEIIkWXIiK8Q4q386/svA7YP4PQj9Y/DhsUasrTdUsraln37kx6bB2dXARroshyKVI+3y6NH0K4dBAeDszNEteM1GAz07duXvy5dwgrY1bkzDrNnv30sQgghshxJfIUQqRISEcK0w9OYc3wOEYYIcpvn5vvm39O/Wn+0mnf4EOnSH3Bgsvq+5Swo3ybeLsHB0KEDPHwI5cvDhg1gEvmv2Pjx4/n1118xMTHh9y+/xPHHH6VXrxBCiDgk8U2E1PgKEd/hu4f5wvML/nv2HwCdKnRifqv5FLYqnPKTHJoJWh00HBO9SuN9ErYMUheK1IDagxI89NIluHYNbG3B0xNsbNT1i9zdmR05uvvLL7/Q3MUl1fcmhBAi65PENxEyc5sQMfxD/Pl6/9csPbcUADtLOxa0XkCnCp1SfzKtDg5NV9/XHUmukMfoNo0Afai6rkzzRA/98EM4dgxevYJSpdR12zdtYsjIkQB8O3kyLpL0CiGESIQkvkKIJG25ugXXXa74BPoA8EW1L5jdfDY2OWze7oRRI72HpqMNeUXt2xvQhD5X1300GhqNjXdIaGjMpBSxu5KdPH6cT3r0wAAMMDPjm88+e7uYhBBCZAuS+AohEvTo1SOG7h7KH1f/AKBM3jIsa7eMhsUbvvvJG46B0Ffojv+MZdS6usOhSfxJJo4dg08+gd9+g3r1YtbfunmTds2a8Vqvp5VWy8I9e9BEDQMLIYQQCZB2ZkKIOAyKgWVnl1HRoyJ/XP0DE60J4+uP59/B/6ZN0quPgBOL4czK6FWK1hScv42365078PHH8OABzJ8fs97Pz4+Wderg9/o11YCNK1di2rjxu8cmhBAiS5MR30TIw20iO/rv2X98seMLDt87DEDNwjX5pf0vVCmYRrOePTgLniPg8b/RqwwaHVpDOByeE+eBt4AAtW2Znx9UrQrLl6vrg4ODaV+vHjefPqU4sHPSJCx7906b+IQQQmRpkvgmQh5uE9lJuD6cH47/wNTDUwnVh5LTNCffNf6OYbWGodPq3v0Cr1/AgamRPXoVMDGHiFD0Db7GM7ASba2uoIt64K3hGCIi1PKGy5fBzg527IBcuUCv19Oza1dO3LhBHmB3z54UmjLl3eMTQgiRLUjiK0Q2d/rhaQbsGMC/vuoorHMpZxa3WUyJPCXe/eSKAhd+g33fQPBTdV2hyvD4IjSegKHuSNi1C0ODUeh0Md0evvpjDLt3g4UFbN8ORYqAoiiMGDGCrbt2YW5qyrbGjSm/erX06hVCCJFikvgKkU0FhQUx6dAk3E+6Y1AM2FrY4t7SnZ6Ve6JJi2TyyTXY+RXcO6ou5ysHbefCnb+hQnu1rCE8PGb/yDKHDQfL8vPP6qo1a6BGDfX9jz/+yIIFCwBYu24dDbp2ffcYhRBCZCuS+AqRDe27tY+BngO5638XgE8rf4p7C3fy58r/7icPC4Yjc+D4fDBEgImFmtTWGQImZlC8fuLHNhxDu5rQ5apa19uli7p6w+rVjB49GlAT4K6S9AohhHgLkvgKkY08C36G2z431lxYA4BDbgcWt1lMqzKt0uYC13fDrjHw8r66XLYVtJoNeYql+BQ5c6pTEUcNOh85dIje/foBMMzGhpHDhqVNrEIIIbIdSXyFyAYUReHXS78yYs8I/IL90KBhWK1hfNfkOyzNLJM/QXL8vWH313B9p7qcu6ia8JZvE29Xb2+1UwNARATcupWbQ4dg71749FMoWBDs7dXtVy5fpkPLloQZDHTSapnr6YnGRP7ZEkII8XbkN0gipJ2ZyCru+d9j8M7B7L65G4APCnzAL+1+oZZ9rXc/uT4c/vGAw7MhPBi0JmpJQ8MxYJYr3u6hoVCzJvj6Rq0xBRpFb587FwoVgrt34flzH1rVr49/WBh1gf+tW4cu9gwWQgghRCpJ4psIaWcmMju9QY/HaQ/GHxxPUHgQZjozJn40kTH1xmCmM3v3C9w9BjvdwO+aulysHrT5EQpUSPQQMzNwcFBHfA2G+Ns1GihaFEJDX9GmTh3u+/tTBtg2YwYWn3zy7jELIYTI1iTxFSILuvTkEgO2D+Dkw5MA1Heoz7J2yyifr/y7nzzoKeybCBfWq8s5bcH5O3DskWxrMY0Gpk2Dli0T3q4oMHlyON2aN+P8vXsUAPb070++cePePW4hhBDZniS+QmQhoRGhTP97OrOOziLcEI6VmRVzms/hi+pfoNW84wzlBgOcWw0HpkCIv7queh9oOhly5k3xaZydwckJLlxQE90oOh1Urarw+++D2HvqFDm1WjwbN6bk0qXvFrcQQggRSRJfIbKIY97HGLx7MNeeqqUH7cu1x6O1B/bW9u9+cp9/1bKGB6fV5YKVoe1PULTmW53u1au4SS+AXg8VKkxj5coVaLVaNmzaRM3WrUH7jgm7EEIIEUkSXyEyuYDQABZ7L2aP1x4ACuYqyILWC+hcofO7T0QREgCHZsCpJaAYwMwKmkyAmp+D7u3++dBo1IfYPvkEQkMVDAYNOp1C0SLLWbt2MgALFy6kbadO7xa7EEII8QZJfIXIpK4/vc5Kr5WsPL+SJ8FPAOhftT/fN/+ePBZ53u3kigKXt8De8fDKR11X6WNoMQOsC6fqVEFB8O23ULYs9O+vrmvfHjZvhjZt1MRcr9+P9/2BAIxr2JCBAwe+W/xCCCFEAiTxFSITeRX6ik1XNrHi/AqOeR+LXl/IrBCru6zGuYzzu1/k2S3YNQpu/aku5ykBbX6A0s1SfSpPTxgyBO7dAxsb6NxZ/QrQqhVUKX6Zf+8eR8Mw9BjopdMx/fvv3/0ehBBCiARI4itEBqcoCse8j7Hi/Ao2Xt5IUHgQAFqNltZlWtO7cm80NzQ0Lt743S4UHgLH3OHvuaAPBZ0Z1HeD+iPBNEeqTvXgAQwbBlu2qMsODrBgQUzSC7Bi+S9cvPu5eo9AeWD55s1oar5d3bAQQgiRHEl8EyETWAhje/TqEWsurGHF+RXceH4jen1Z27L0c+rHZ46fUdiqMOHh4ey6tevdLnbrT9j5FTy/rS6XbKz25LUtlarTRETA/PkwaRIEBqqdGtzcYPJkyBVrPosHDx7wxRdfEPv5thsaDU9q1CANHsUTQgghEiSJbyJkAgthDGH6MHb+t5Pl55ez++ZuDIo6y0Mu01x0r9SdflX7Ubdo3Xd/aC1KgA/sHafW8wJYFoKWM9V63re4xuXL8NVXaolw3bqweDFUrhx3n6CgIEaNGoXhjbYOekXh5o0b2NtL6iuEECJ9SOIrRAZw+cllVpxfwdp/1+IX7Be9vr5Dffo59aNrpa5Ymlmm3QX1EXB6Gfw5HcJegUYLHw6ExuMhh3WqThURASaR/5I4OsKECWppQ//+8TuRbd++naFDh3L//v1459EBpR8+fMsbEkIIIZInia8QRvIy5CW/XfqNFV4rOPXwVPT6QpaFcHF0oa9TX8rlK5f2F35wBjxHwuN/1eUiNaDtXLBzTNVpFAU2bICxY2HPHigfOSnctGnx971//z7DevRg2/HjABQzM6N9eDgLFQU9atK7RKPB/uefoWfPtxptFkIIIZIjia8Q75FBMXD47mFWeK3g9yu/8zriNQAmWhPalW1Hv6r9aFm6JSbadPhf8/ULODAVzq4CFMiRG5pNgWp9Uj1JxM2b4OoK+/apy3PmwIoV8fcLDw/HfeJEpvzwA8F6PSbAqI8/ZuKWLeQExgA3gdKAvaLA6dPqSVu0ePv7FEIIIRIhia8Q74H3S29WX1jNSq+V3H5xO3p9xfwV6V+1P72q9KJArgLpc3FFgQu/wr6JEPxUXefYA5pPA8v8qTpVaKia5E6frr43N4dvvoHRo+Pve2z/fgb17MklP7V0owGwqGdPKl25oibaBgP2EPdhNq0WJk5U5zWWUV8hhBBpTBJfIdJJaEQo265vY8X5Fey7tQ8lsoeBtbk1PT7oQb+q/ahZuGbaPaiWkCfX1KmG70X2/M1XTi1rKF4/1af66y8YNAiuX1eXmzeHhQuhdOm4+z3z82Ns1678cvgwALbAD5Uq4bJhA5rSpaFYMTAYEr6IwQDe3hAWpmbVQgghRBqSxFeINOb12IsV51ew7uI6nr9+Hr2+UfFG9HPqR+eKnclpmjN9gwgLgsNz4J8FYIgAEwto9DXUdgUTs7c65alTatJbsCC4u0P37nEHZRVFYfXq1Yx2c+PpixcADLCyYtbChdjGrts9fRoiR4HDIyI4dvQo9erXxzTqCbkCBSTpFUIIkS4k8RUiDTx//Zz1F9ez4vwKzj8+H73e3tqePo596OPUh1J5U9cTN0mHZoJWBw3HxN+2eQDc2AuhAepyudbQajbYOKTqEgYD+PqCnZ26PHIkhISoE1PEnogC4Mr58wweMYIjR44A8EHevCzu2pV68+bFT2KLFlVfAOHhvPTxgapVwdQ0VfEJIYQQqZVtEt/g4GAqVKhA165d+eGHH4wdjsgC9AY9B+8cZMX5FWy5toUwfRgAZjozOpbvSD+nfjQr2QydVpf2F9fq4NB09X3dkerXl97wazd4FjnZRe6i0GoOlG+d6tNfvKiWNbx4AV5eYGam5qWTJsXdL/jFC77r1Inv//qLCCBnzpxMmTKFESNGYCqJrBBCiAwm2yS+06dPp3bt2sYOQ2QBd17cYZXXKlZdWMX9lzH9aB0LOtK/an8+rfwptjlt0zeIqJHeQ9PRRoRR2vceJgv7qWUNGi3UHabuY5Yr6fO8ISgIvv0W5s5V+/PmyqUmvh9++MaOisLOyZMZMnMmdyMiAOhQpgzz9u+nWLFi735/QgghRDrIFonvjRs3uHbtGu3atePSpUvGDkdkQq/DX/PH1T9Y4bWCP+/8Gb0+T4489Kzck35V+1HVrur7DarOEHh4Dt3f31Mpal1uB+i5EQpUSPXpduyAIUMgam6JTp3UWt6oqoQoD/78k+E9evDHkycAFNVqmT90KB3mzk11WzQhhBDifTL6b6kjR47Qrl07ChcujEajYevWrfH28fDwoHjx4uTIkYNatWpx6tSp+CdKwqhRo5g5c2YaRSyyC0VROP3wNIM9B2P3ox29tvTizzt/okFD85LN+bXzrzz66hHzW89/v0mv/33YPwnmVoD/dsfEqzWBEf+mOukNClKT3Pbt1aTXwUFNgn//PW7SGxERwU/NmlGhaVP+ePIEHTC6Vi2uPHhAB3d3SXqFEEJkeEYf8Q0KCsLR0ZF+/frRqVOneNs3bNiAm5sbixcvplatWri7u9OiRQuuX79OgQJq31MnJyciIj9ujW3fvn2cPn2asmXLUrZsWY5HzholRFL8gvxYd3EdK86v4OKTi9Hri9sUp69TX1wcXShm854/zlcUuHccTi6Ga56gRLYDy2EDIf7oNSboDBFw5PuEH3hLQs6cEBAAOh189ZVax5vrjQqJEydOMGjQIC5cuABAvbx5WbRmDZXbtEmDmxNCCCHeD6Mnvq1ataJVq1aJbp87dy6ff/45ffv2BWDx4sXs3LmTFStWMHbsWAC8vLwSPf7EiRP89ttvbNq0icDAQMLDw7G2tmbSm0/pRAoNDSU0NDR6OSBAfTI+PDyc8PDw1N5eqkVd431cK61l5thfh77mTMAZVm1exc6bOwk3qPeQwyQHH5f7mD6OfWhYrCFajTqq+d7uMSIEzeU/0J1ehsY3Jgk3FP8IJVd+dJd/J6z+aHYHVaZVrouYHZqOXq/H0GBUkqc9fVpDmTJKdHeGBQsgOBgqV1aXo27Pf9cuJqxaxS/btqEoCnnz5GGmiwsus2ah1Wrf+fuQmf+bkdiNQ2I3DondOCT21EnJQ9UaRVGU9xBLimg0GrZs2ULHjh0BCAsLI2fOnGzevDl6HYCLiwv+/v5s27YtVedftWoVly5dSrKrw5QpU5g6dWq89evXrydnznTuvSrSXaghFJ9QHx6FPuJhyEMehka+Qh4SbAiO3q+0RWma2jalgU0DLE0s33ucOcJfUNzvIMWfHcI84hUAERozHuStx+38zbF7eYYKPn9w1a4T/xXqGH1c2cdbE1wfJTDQhP/9ryJ79xanZcu7DBz4b8LX9/Xl2g8/MP3GDfwi1zVp0gQXFxdy586dxncrhBBCvLsOHToku4/RR3yT8vTpU/R6PQULFoyzvmDBgly7di1drjlu3Djc3NyilwMCAihatCjOzs5YW1unyzVjCw8PZ//+/TRv3jzTtYPKKLEbFAMPXz3kv2f/qa/nMV/vv7wfPYPam6x0VvR26k3fqn2pUqDKe45apXl4Bu2pJWiu7UBjUMt3FOsiGGr0R3H6jCIWeSgCaI+8QF9mLKUbjKJYnO97a/R/l6Wsoqf0RzFtzBQFNm7UMHq0jseP1Ykk8ucvRsuW9nFLc4OD+W/sWIYsXcpfkbOrVcyTh/lr19LA2TnN7zej/DfzNiR245DYjUNiNw6JPe1l6MQ3rfXp0yfZfczNzTE3N8fDwwMPDw/0ej2gDp+/zx/c+75eWnpfsb8KfcX1Z9e5/vS6+vXZ9ehkNzg8ONHjbHLYUM62HOXylVO/2pajZO6S3D59m/Yt2r//73tEGFzZqtbvPjwbs96hLtQaiKZ8W3Q6E+J0A276DUCcddHf9ybj4my7eRO+/BL271eXy5WDRYugcWMt0c+3Kgqv//c/ZgwZwuyAAMIBC62WSUOG4Pb995iZvd1sbykl/70bh8RuHBK7cUjsxpHRYs/QiW++fPnQ6XT4+vrGWe/r60uhQoXS9dqurq64uroSEBAgH+0aUYQhgrv+d/nv2X9xEtzrT6/jE+iT6HEmWhNK5SkVndyWtS0bnezmz5kfTey5dlH/Mr2vuZ/I2dJJ4BM4sxLOLIfAyP/GdWZQuSvUGgh2ju98iR07oGtXCA1VJ1D75hsYPTr+ZGp7pk3DdfJkbkcut65alQWbN1OiZMl3jkEIIYTIKDJ04mtmZkb16tU5ePBgdI2vwWDg4MGDDBkyxLjBiTT1LPhZvNHb60+vc+vFregZ0RJSIFeB6FHb6BHcfOUoYVMCU13G+Qszjkde6ujupd8h6t4sC0HNAVC9D1jmT/YU3t7gF1l8GxEBt27l5vx5MIn8P7pAAbC3h9q11a4NDRuChweULh3rJHo9Dx8/ZuTIkWzatAkAe2tr5i1ezMeffBLvjwMhhBAiszN64hsYGMjNmzejl+/cuYOXlxd58+bFwcEBNzc3XFxcqFGjBh9++CHu7u4EBQVFd3lIL2+WOoh3FxoRyq0Xt+Ilt/89+49nr58lelwOkxyUyVsmTmlCuXzqKK5NDpv3dwPvQh8B13bAicXgfSJmfZEaUHswVGgPJikrJwgNhZo1IeaDEFOgUZx9ChWCu3chf344exaKF4foPDY8nIh581j4/fd88/o1r169QqfTMXzYMKZMnYqVldU73aoQQgiRURk98T1z5gyNGzeOXo56sMzFxYVVq1bRvXt3/Pz8mDRpEo8fP8bJyYk9e/bEe+AtrUmpw9tRFIVHrx5x++VttTwhVoJ7x/8Ohqj+swkoal1UTWjzlo0zeuuQ2yG6jVimE/wczq6C079AwEN1ndYEKn0MtQaBfY1Un9LMTJ1kws8PDIl8Oy0t1f0ASpSItWHvXk4NHMige/c4H7mqVq1aLF68GCcnp1THIoQQQmQmRk98GzVqRHId1YYMGSKlDe+ZoigEhwfzIuQF/iH+vHj9Is57/xB/XoTEXff89XNuP7vN6wuvEz2vpZllvAfLyuUrR5m8ZchllivR4zId38tqOcO/GyEiRF2XMx/U6Ke+rO3e+tQaDUybBi1bJr7PsGGxRngBbtzAf9gwJuzZwyJAAWxy5mTWDz/w+cCBaGXWNSGEENmA0RPfjCorlDroDXoCQgPUBDV2svrm+1D/BLdHTeKQWlqNlhI2JeIkt2Vt1VFcO0u7rFs7atDDf3vgxCK4+3fM+kJV1HKGSp3ANEeaXKp5c7VeN1aVEKAmu9WrQ/TfiYqCMnYsv/74I256PVHVEZ9178738+al+ycnQgghREYiiW8iMkqpQ2hEaLxkNaER2Oj3sfYNCA1ItGdtSuk0OvJY5MEmhw15cuSJ+z5H5HsL9b2lqSW3zt+iT/s+WFq8/0kfjOa1P5z/H5xaCv731HUaHVRoC7UGg0PtN4Zf351WG/MgW2yKAt99F3O5/27c4Ms1azgY+QdcuRIlWLR8eZzyIiGEECK7kMQ3A/F55UPnjZ158PQBg28O5kXIC0KiPiZ/BxYmFtHJaexENaFk9s3tlmaWKR6hDQ8PJ+xqGOYm5snvnBX4/QenloDXrxAepK6zyAPVXNQODTZF0+QyBgPs2we//AJLl0LevOr6adNg6FB44qtgUDTotAaqVdfibH2CkOt5mPXrr8ycOZOwsDBymJkx4ZtvGD1mDOZv9jITQgghsglJfBNhjFIHM50Z/zz4J956DRpy58idolHXqPexE9lsk4i+DwYD3Dyg1u/eOhizvkBFtfdu5W5gljZTWz95AitXwpIlcOeOuq5ePRg5Un3fpQtYWSq0bKX+YaI3aJlmNYf9db/G1dKSm4GBALRs2ZIFCxZQqlSpNIlLCCGEyKwk8U2EMUodbHLY8Fun37h+4TotG7Ykv2V+bHLYYG1ujU6rS/4EIv2EvgKv9XByCTy/FblSA+VaqwlviY/SpJxBUeDIEVi8GH7/HcIjy6xz54Y+faB167j7O7MPR8K4gCUV8GbVn1/zG0BgIHZ2dsybN48uXbpk3bpqIYQQIhUk8c1AdFodncp3YtftXVQtVDVDTfGXJR2aCVodNBwTf9vhOerDao7d4eRStYY37JW6zTw3VPtMLWfIWyL+se/Azw+aNVMnpQD48EMYNAi6d1cnoojj2TNWfNqDf3kBwNXIl1arZciQIUybNg1ra+s0jU8IIYTIzCTxFdmXVgeHpqvv646MWf/XbPhrBtiWhsOzIeoBQdsy6uiuYw8wT5uH906fhr/+UqcRBnXGtc8+A1NTGDgQqlVL/Fjvr77i8xcv4j2+6DllCq0mTkyT+IQQQoisRBLfRGSFdmYiGVEjvYemo9Xr0RlKodvYE27sVdc/i+wVVro51B4EJZuo7RTeUVAQ/PqrWs5w9qy6rn17KFdOfb9iRQIHhYXB5s1gZYXSti0HDxxg+IYNCfbssFi3Dr75Js07SQghhBCZnSS+icgo7cxEOqs7DJ7fRndkFm2A6FTRNBdU7QkffgH5yqTJpS5dUpPdtWshIEBdZ24OXbsmkU8/eKA+3bZ0KTx5wl8lSzLp++/5+++/E9xdB5S+fl1tA9GiRZrELYQQQmQVkviK7EVR4OkNtSPDzYNw9yhEqDPNaVCLGjQtZqpJb460+4Nn505o2zZmuXRptXbXxQXy5Usgxr/+Ag8P2LoV9Hr+BiabmXHo9m24fRtzjYaBioID8DWgR016lwD2Wi1MnAjOzjLqK4QQQsQiia/I+kJewu3DMcnuS++4280sISwQAzq06CEs8J2T3ps34dEj+OgjdblJE7V+t359GDxYXU50lNfVFRYtAuAfYJKNDQf8/SEsDFNTU77o359xmzdT5OlTALoDN4HSgD2oLde8vdXyCOnZK4QQQkSTxFdkPQY9+HipSe7Ng/DgNCixarV1ZuBQB0o3A//7cHoZ+o/G4vmqIm2trqCLeuAtoW4PSYiIgB071HKGffugTBm4fl0ddLWwUHvxxuvMAHDtGuTJA1HTB7drx6mVK5mcPz97vL3B3x8TExP69+/P+PHjcXBwgPHj1RYQQMGICG4ePUrB+vVjpnMrUECSXiGEEOINkvgmQh5uy2RePVaT3FsH4dYheP087nbbMlC6KZRqCsXrgVkutWXZ6WXQeAKGuiNh1y4MDUah08Xq9pCC5NfbW51V7Zdf1FFeUJPd0qXhxYuYmdbiJL16PXh6woIFcOCAmshOn87Zs2eZvGABO0NCwNsbnU5Hnz59+OabbyhevHjM8UWLqi+A8HBe+vhA1apqOwghhBBCJEgS30TIw20ZXEQo3P8nMtn9E3wvxd1ubq1OKhGV7OYpFv8cBj00nqAmt1EzRUBMsmtI/o+eH3+EMWPU6gKA/Pmhf3/4/HMoWTKBA54+VTPkxYvh3j11nUaD1+XLTOnYkW3btgFqL97evXvzzTffyIxrQgghRBqRxFdkDooCz25F1ukeUB9KCw+OtYMGCjupSW7pZmBfA3TJjH42Hpf4tkRGep88UZPcQoXU5erV1eVGjdSH1T7+GMzMEjnn0KGwbBmEhqrLefNyqUMHpvj48HtkwqvRaOjZsycTJ06kbNmySccvhBBCiFSRxFdkXCEBcOdwTAmD//242y0LRia6TaFkY8hlm6rTe3tHl8kSEQG3buXm/Pm4ZbL29vGnEXZ1hZ9+Uvdp2FCt400wRw0NVbPgqM4KBoO6rnp1rnbqxNTz59m4ahWKoqDRaOjevTuTJk2iQoUKqboPIYQQQqSMJL4i4zAY1IfSbh2Em3+C98kEHkqrHZPsFvzgrdt1hYZCzZrg6xu1xhRoFGefAgXg66/VyoSrV2PWx36v0SSQ9N6/r2bJv/yitiOrW1ddP2oU1xs25Ntt2/j1m29QFHX6ia5duzJ58mQqVar0VvcihBBCiJSRxFcY1ytftUb3VmStbvCzuNvzlor1UFr9NJsq2MwMHBzUEd+o+tw3+fnBV1+p73Plgp49k5hGWFHgzz/V3rvbtsWcdN06qFuXmzdvMm3aNP73v/9hiNz28ccfM2XKFKpUqZIm9ySEEEKIpEnimwjp6pBCh2aCVpdwTezhOZEPkMWqpY0IhfsnYkZ1fS/GPcbMCko2hFJN1IQ3T/F0CVujgWnToGXLxPdRFPjgA7Xvbs+ekOAzjmFhat2uh0fcoeCmTcHVlTsffMB3/fuzevXq6P+W2rVrx5QpU6iWYAYthBBCiPQiiW8ipKtDCmljtf6qOzJm/eE56vpG49WH0qLqdO/8DeFBcc9h5xQzqlv0w+QfSksDISFqm9vChWNakEXR6aBSJTWXrVcvmWoKnQ5++AHu3gVLS3Uqti+/5F6uXEyfPp2V3boREREBQKtWrZg6dSo1a9ZMt/sSQgghROIk8RXvJmqk99B0tHo9UBHtX9Ph2E9QuBp4rYO/ZsQ9JleBmBHdko3BMv97CdXHB5YuVWcD/uefmOYKb9LrYc4cdZa1OCIiYPt2WL9eLWEwN1cT36lT4dUr+OwzHgQEMGPGDH755RfCI1ukOTs7M3XqVGrXrp2u9yeEEEKIpEniK96OPgKC/ODVIyhYCcq2RHdkFu3RoEF9aItH59SvWlP1obSoUd2CHyQxX2/aCAmBkyfV3DQq3wwJgSlTYvYpVEjtynDiBHh7KxgMGnQ6hWrVNDg7xzrZkydqOcPixfDggbquUyf49FP1fe/ePHr0iFnffMOSJUsICwsDoEmTJkydOpX68TJoIYQQQhiDJL4iLkWB4OfwykedDe2VT6zXYwh4pH4NegJK/KfCopPevCVjui8Ub5BmD6UlJiRETWD/+kt9nTihjuh27Ahbtqj7FC+u1us6Oqp9d8uWVcsY9u6Fli3Vega9XsO0aZH3ceKkWu+wcaNaywuQL586O0WDBgA8fvyY2bNns3jxYkJCQgD46KOPmDp1Ko0aNUrXexZCCCFE6kjimxGk9gGxtxX6KlYyGyuJfTO51Yel7HwandpL16oQhAbCs/8woEWLARx7pGi633elKNCihdpn983SBTs79RUdrgYWLox/DufmCjVyXuFMcCVq5LyMc/OK8N9/UKdOzE4ffghDhkDXrpAjB35+fswZPRoPDw9ev34NQN26dfn2229p0qQJmrdssyaEEEKI9COJb0aQ3ANijSckfXxEaGQCm8QI7avHEPYq5THltAUru8hXoZiv1oVjlnPlV2OPjFP/0Vg8X1WkrdUVdFH3k0bJ7+vXMSO6jx6plQegJrOvX6tJr50dNG6sli80agRlyqSsza9m7x5mBv/IMH5mZvBwNPtHq9m0s7N6UldXtekv8OzZM36YOpX58+cTFKQ+pFerVi2+/fZbmjdvLgmvEEIIkYFJ4psRJPSA2N8/wJFZUHcYlGkO13YlUH4Q+f7N3rdJMbMC6zeSWavCbywXAhPzlJ0vVnJuqDsSdu3C0GAUOl2sZP4tkt/YiW5U6UJUtYFGA99/DzY26vJPP6mtxkqXTkGi++oVXLwIFy7EvE6dohkGrlAJRaeDiQFq0rt7d3Qt8osXL5g7dy7u7u4EBgYCUL16db799ltatWolCa8QQgiRCUjim1E0HAOhryIfEAM1jdLA8Z/VV3J05omPzEYntwXB3Cpt4zbo1RHphmMgsotB9P1EbU+B4GDIkSPmmbeBA2Ht2rj7FC6sjuQ2aqQ2U4hSo0ZCcRng9m34919o3Vo9OagzUkQNFydAo9fD6dOwbx+0aIG/vz/u7u789NNPBAQEAODk5MTUqVNp166dJLxCCCFEJiKJbyKMMoFF/ZFw/GdiUikFNNqYOto3R2at7WLKESzyvPX0ve/Cu/Q4/PyAc2q3r1u3cnP+PJiYAFZjKFAA7BM4LjhYbSkWNaJ78iScO6dOGAHw0UfqRGhRiW6jRlCqVCK3+OqVmuD++2/MKO7FixBZisDZszHTrTk6QpEi6tfKlWHTJrUHb+zp23Q6AsaP5+dTp/hx7lz8/f0BqFy5MlOnTqVDhw5o07krhRBCCCHSniS+iTDKBBan1JFIAzq06NUyh2ZT1DraDCg0VC199fWNWmMKNIqzT6FCal5pbg43bsCaNTGJbuwBYoDjx2MS3z59oH//NxJdgwFu31ET23r1oGBBdf2iRfD11/EDNDdXZ6IIDo5ZN3iwWrMLajuH2bMBeADcAAoDW/R6vj93jufn1HZsFStWZMqUKXTu3FkSXiGEECITk8Q3ozg8B/6aEfcBsSOz1NKE99Ad4W2YmYGDA/j5xR0wjaLRqN2/zMzU5du34bvvYrYXKaI+jBY1oluyZMw2k9Ag8PJSk9yokdzYo7gbNkC3bur72KO4VarEfC1bNnLoOZaoxFVRYOJE0GpZbjDwBfDmLZTLkYPJy5fTrXt3tWZZCCGEEJmaJL4ZgPemRfgd8IQaPxNh+Sm3vI5xtv4oTIoUhvXLKfDEEvuuXxo7zHg0GnVCiDZtEt6uKFC+fMyobb160KtX3ERXo0TW4l74F8IrqgeAOhrbuXP8k5qbq8PCsRNaZ+eYiSVSKiyMZ3fvss5gYHgCm+cBrrlzo+vcOW5BsRBCCCEyLUl8jSw0FGoO/AzfF4NhadTaRpFfXQAXCm0K5G57NedLLwZDzGBoaCh4esLTp/DsmfqKev/0qTpKO3Omum/Dhomf09Q0pnQBwFL3mrWDzqmjt98nMIo7fTqMH6++d3QEe/u4I7iOjmqPsjdHcVNY26woCpcvX8bT0xNPT0/+efYs3ihvlCpLlqBr3Tp9v+lCCCGEeK8k8TUyMzNwKG2J39mEywW0Wiha2jK6XCAlgoPVJFWnUzshRK378Uc1cY2dxEZ97dIFVq5U99Xr1eXEFCgQ8z5XLsibF54/j7/f9jFHaemsAyIngrhxAxKavjdqFDdv3ph1pUqBt3fKbzoRISEhHDp0KDrZvX//fpzt5cuX5/r16yiKEr1Op9NRunVrNfEWQgghRJYhia+RaTQwbRq0bJnwdoNBfRbr7Fk1Sc2fP6ZBwcuX8MUX8UdlIycSw8UFVq2Kuc6kSYnH8fRpzPucOdVRXSsrtUbX1jbyq1UY+cwCKFHMAERmv6GhPB3xPbW+bcO5iMroMUFHBNU4R4vpDeBR35gZ0MqXhxIloEKFmBHcxEZx38HDhw/ZuXMnO3fu5MCBAwTHergtR44cNGnShLZt29KmTRscHBxYvnw5AwcORK/Xo9PpWLJkCfaS9AohhBBZjiS+GYCzs9od4dw5dbT1TX36xLyPncyamcHGjQmf08Qk7rksLODLL9WJHvLlNWCbIwhbk5fk0z7HlmcUKGUFRDbEDQriT9s+ahZ9NzKrfv48JqP+5BNo9qv6XqdDM2ki0/ibluwFQI8J05iIpnTpuE+smZmp9bxpzGAwcObMmehR3fPnz8fZXqRIEdq2bUvbtm1p0qQJOXPmjLO9f//+NGnShHXr1tGzZ09KlCiR5jEKIYQQwvgk8c0Akhv1NTdXR1zz5VObF0SxyKHw8/dh5DF5RT4Tf2w1z8lneIJtmA9WQY/RVKwARNYsvHyJx74aahLr768+eRbbJ59A019jLrh5c8LBmJjE63lL/vw4++2nJqc4zYfU5BTO2oOQpxpMSGa65bcUEBDA/v378fT0ZNeuXTx58iR6m0ajoVatWrRp04a2bdvi6OiY7EQT9vb2VK5cWUZ6hRBCiCxMEt8MwtkZapZ9ybn/cqHHBC16Psj3mGMjNpPr1WM0zyNHXvM3AEaoBz17xtDR+RM/affuMcW6lpZw82bc7dbWah2Dra1aghDFxAQWL1ZrHaK2R72srOI+TLZvH/j5oQFmMJ5h/MwMxqMxxJ0BLS3cvHmTnTt34unpyeHDhwmP1QjYysqKFi1a0LZtW1q1akWB2IXIQgghhBBkk8S3ePHiWFtbo9VqyZMnD4cOHTJ2SPFoUJjGRFqiTk9sQMecp/2w/GZf3B1NTWPe54mcrc3EJH6CamsLtWvH7KvTwbFjYGOjbsubN+653jRwYPJBx+qFi8FAMw5yhUox27Vadbuz81vNKhceHs6xY8eiSxiuX78eZ3vp0qVp164dbdq0oUGDBpil5glAIYQQQmQ72SLxBTh+/DiWlpbGDiNx+/bh/N98atIrplyAfepTZpUrxySzlWIlljodBASorRVSkljWrZu2MYeFwf37CbejAHW9t7e6Xwrbgj19+pTdu3fj6enJ3r17efnyZfQ2ExMTPvroo+gShrJly6bFXQghhBAim8g2iW+GFjlyqtHpmKGPVS6g00FgILi7J57YGjOZNzdXyxn8/AAIj4jg2NGj1KtfH9OoLg0FCiSZ9CqKwsWLF6NLGP755584rcXy5ctH69atadu2Lc7Ozu9v+mghhBBCZDlGT3yPHDnC999/z9mzZ/Hx8WHLli107Ngxzj4eHh58//33PH78GEdHR+bPn8+HH36Y4mtoNBoaNmyIVqtlxIgR9OzZM43v4h3t26cmkBC3XEBPmtfJprmiRdUXQHg4L318oGrVJMsoXr9+Hae3rvcb/XodHR2juzDUrFlTpgsWQgghRJoweuIbFBSEo6Mj/fr1o1OnTvG2b9iwATc3NxYvXkytWrVwd3enRYsWXL9+PfoBJicnJyIiIuIdu2/fPgoXLszRo0cpUqQIPj4+NGvWjMqVK1OlSpV0v7cUeaNONp53rJPNKB48eBCnt+7rqNZoqL11mzVrRtu2bWndujVFoxJpIYQQQog0ZPTEt1WrVrRq1SrR7XPnzuXzzz+nb9++ACxevJidO3eyYsUKxo4dC4CXl1eS1ygS2QPMzs6O1q1bc+7cuUQT39DQUEJDQ6OXAwICAPVBq9hdBNJMaCgm9+6hSaJOVrl/n4igoAw/fe7du3e5ePEiFStWxMHBgTNnzrBz50527drFhQsX4uxrb29P69atad26NY0aNYrTWzddvs/JiLqmMa79riR245DYjUNiNw6J3Tgk9tQxTeqh/UgaRXmzoavxaDSaOKUOYWFh5MyZk82bN8cpf3BxccHf359t27Yle86goCAMBgNWVlYEBgbSsGFDFi9eTM2aNRPcf8qUKUydOjXe+vXr18eb+CCt5PDzwzwywU5IaO7chOTLly7XTiv79+9n4cKF0fW5FhYWcUZ1NRoNZcuWpUaNGtSsWZNixYol21tXCCGEECKlOnTokOw+Rh/xTcrTp0/R6/UULFgwzvqCBQty7dq1FJ3D19eXjz/+GAC9Xs/nn3+eaNILMG7cONzc3KKXAwICKFq0KM7OzlhbW7/FXaROeHg4+/fvp3nz5in6y8UY/P39uXr1KleuXOHq1aucO3eOo0ePxtnn9evXWFpa0rJlS1q3bk2LFi3Inz+JnsNGlhm+74mR2I1DYjcOid04JHbjkNjTXoZOfNNCyZIl433MnhRzc3PMzc3x8PDAw8MDfeS8v6ampu/1B/e+r5eQFy9ecPnyZa5cuRLnq4+PT4qO37JlC82aNUvnKNNWRvi+vy2J3TgkduOQ2I1DYjcOiT3tZOjEN1++fOh0Onx9feOs9/X1pVChQul6bVdXV1xdXQkICMjyLbSeP3+eYIL7+PHjRI+xt7enYsWKVKpUiUKFCjFu3DgMseqUdTod5cuXfx/hCyGEEEKkSIZOfM3MzKhevToHDx6MrvE1GAwcPHiQIUOGGDe4TOjp06fxktsrV67E+8MitqJFi1KpUiUqVqwYnehWqFAh3h8Dtra2DBw4EL1ej06nY8mSJdjb26f3LQkhhBBCpJjRE9/AwEBu3rwZvXznzh28vLzImzcvDg4OuLm54eLiQo0aNfjwww9xd3cnKCgoustDenmz1CEz8fPzi05qYye4T548SfQYBweH6AQ36muFChVSXNfcv39/mjRpwrp16+jZsyclSpRIq9sRQgghhEgTRk98z5w5Q+PGjaOXox4sc3FxYdWqVXTv3h0/Pz8mTZrE48ePcXJyYs+ePfEeeEtrGb3UQVGUOAlu7K9Pnz5N9LhixYolmOBaWVm9c0z29vZUrlxZRnqFEEIIkSEZPfFt1KgRyXVUGzJkSLYpbXjw4AEXL16kSpUqlChRAkVR8PX1jTd6e/nyZZ49e5boeUqUKBEnua1UqRLly5fH0phTHAshhBBCGJHRE9+MyhilDosWLcLV1RVFUZg0aRKlSpXi+fPnPH/+PMH9NRpNoglurly53lvcQgghhBCZgSS+iXjfpQ4PHjxgyJAh0aPfiqJE1z5rNBpKliwZr0ShfPny6TaphhBCCCFEViOJbwZx48aNOO3AoixdupRevXphYWFhhKiEEEIIIbIOrbEDyKg8PDyoWLFikrO8paUyZcqg1cb9ceh0Olq1aiVJrxBCCCFEGpDENxGurq5cuXKF06dPv5fr2dvbs3TpUnQ6HYD0whVCCCGESGNS6pCBSC9cIYQQQoj0IyO+GYz0whVCCCGESB+S+Cbifdf4CiGEEEKI9CWJbyLed42vEEIIIYRIX5L4CiGEEEKIbEESXyGEEEIIkS1I4iuEEEIIIbIFSXwTIQ+3CSGEEEJkLZL4JkIebhNCCCGEyFok8RVCCCGEENmCJL5CCCGEECJbkMRXCCGEEEJkC5L4CiGEEEKIbEES30RIVwchhBBCiKxFEt9ESFcHIYQQQoisRRJfIYQQQgiRLUjiK4QQQgghsgUTYweQ0SmKAkBAQMB7uV54eDjBwcEEBARgamr6Xq6ZViR245DYjUNiNw6J3TgkduOQ2FPPysoKjUaT6HZJfJPx6tUrAIoWLWrkSIQQQgghRFJevnyJtbV1ots1StSQpkiQwWDg0aNHyf4FkVYCAgIoWrQo3t7eSf7gMiKJ3TgkduOQ2I1DYjcOid04JPbUkxHfd6TVarG3t3/v17W2ts50/5FHkdiNQ2I3DondOCR245DYjUNiTzvycJsQQgghhMgWJPEVQgghhBDZgiS+GYy5uTmTJ0/G3Nzc2KGkmsRuHBK7cUjsxiGxG4fEbhwSe9qTh9uEEEIIIUS2ICO+QgghhBAiW5DEVwghhBBCZAuS+AohhBBCiGxBEl8hhBBCCJEtSOKbQRw5coR27dpRuHBhNBoNW7duNXZIKTZz5kxq1qyJlZUVBQoUoGPHjly/ft3YYaXIokWLqFKlSnSD7Tp16rB7925jh5Vqs2bNQqPRMGLECGOHkiJTpkxBo9HEeZUvX97YYaXIw4cP6dWrF7a2tlhYWFC5cmXOnDlj7LBSpHjx4vG+7xqNBldXV2OHliS9Xs/EiRMpUaIEFhYWlCpVimnTppFZns1+9eoVI0aMoFixYlhYWFC3bl1Onz5t7LDiSe73kKIoTJo0CTs7OywsLGjWrBk3btwwTrBvSC72P/74A2dnZ2xtbdFoNHh5eRklzoQkFXt4eDhff/01lStXJleuXBQuXJjevXvz6NEj4wUcS3Lf9ylTplC+fHly5cpFnjx5aNasGSdPnjROsJEk8c0ggoKCcHR0xMPDw9ihpNrhw4dxdXXlxIkT7N+/n/DwcJydnQkKCjJ2aMmyt7dn1qxZnD17ljNnztCkSRM6dOjA5cuXjR1aip0+fZolS5ZQpUoVY4eSKpUqVcLHxyf6dfToUWOHlKwXL15Qr149TE1N2b17N1euXOHHH38kT548xg4tRU6fPh3ne75//34AunbtauTIkjZ79mwWLVrEggULuHr1KrNnz2bOnDnMnz/f2KGlyIABA9i/fz9r167l4sWLODs706xZMx4+fGjs0OJI7vfQnDlz+Pnnn1m8eDEnT54kV65ctGjRgpCQkPccaXzJxR4UFET9+vWZPXv2e44seUnFHhwczLlz55g4cSLnzp3jjz/+4Pr167Rv394IkcaX3Pe9bNmyLFiwgIsXL3L06FGKFy+Os7Mzfn5+7znSWBSR4QDKli1bjB3GW3vy5IkCKIcPHzZ2KG8lT548yi+//GLsMFLk1atXSpkyZZT9+/crDRs2VIYPH27skFJk8uTJiqOjo7HDSLWvv/5aqV+/vrHDSDPDhw9XSpUqpRgMBmOHkqQ2bdoo/fr1i7OuU6dOSs+ePY0UUcoFBwcrOp1O8fT0jLO+WrVqyoQJE4wUVfLe/D1kMBiUQoUKKd9//330On9/f8Xc3Fz59ddfjRBh4pL6HXrnzh0FUM6fP/9eY0qplPz+P3XqlAIo9+7dez9BpVBKYn/58qUCKAcOHHg/QSVARnxFmnv58iUAefPmNXIkqaPX6/ntt98ICgqiTp06xg4nRVxdXWnTpg3NmjUzdiipduPGDQoXLkzJkiXp2bMn9+/fN3ZIydq+fTs1atSga9euFChQgKpVq7Js2TJjh/VWwsLC+N///ke/fv3QaDTGDidJdevW5eDBg/z3338AXLhwgaNHj9KqVSsjR5a8iIgI9Ho9OXLkiLPewsIiU3zKEeXOnTs8fvw4zr81uXPnplatWvzzzz9GjCz7efnyJRqNBhsbG2OHkiphYWEsXbqU3Llz4+joaLQ4TIx2ZZElGQwGRowYQb169fjggw+MHU6KXLx4kTp16hASEoKlpSVbtmyhYsWKxg4rWb/99hvnzp3LkLWCyalVqxarVq2iXLly+Pj4MHXqVBo0aMClS5ewsrIydniJun37NosWLcLNzY3x48dz+vRphg0bhpmZGS4uLsYOL1W2bt2Kv78/ffr0MXYoyRo7diwBAQGUL18enU6HXq9n+vTp9OzZ09ihJcvKyoo6deowbdo0KlSoQMGCBfn111/5559/KF26tLHDS7HHjx8DULBgwTjrCxYsGL1NpL+QkBC+/vprevTogbW1tbHDSRFPT08++eQTgoODsbOzY//+/eTLl89o8UjiK9KUq6srly5dylQjGeXKlcPLy4uXL1+yefNmXFxcOHz4cIZOfr29vRk+fDj79++PN5KUGcQeqatSpQq1atWiWLFibNy4kf79+xsxsqQZDAZq1KjBjBkzAKhatSqXLl1i8eLFmS7xXb58Oa1ataJw4cLGDiVZGzduZN26daxfv55KlSrh5eXFiBEjKFy4cKb4vq9du5Z+/fpRpEgRdDod1apVo0ePHpw9e9bYoYlMJDw8nG7duqEoCosWLTJ2OCnWuHFjvLy8ePr0KcuWLaNbt26cPHmSAgUKGCUeKXUQaWbIkCF4enpy6NAh7O3tjR1OipmZmVG6dGmqV6/OzJkzcXR0ZN68ecYOK0lnz57lyZMnVKtWDRMTE0xMTDh8+DA///wzJiYm6PV6Y4eYKjY2NpQtW5abN28aO5Qk2dnZxfuDqEKFCpmiTCO2e/fuceDAAQYMGGDsUFJk9OjRjB07lk8++YTKlSvz2WefMXLkSGbOnGns0FKkVKlSHD58mMDAQLy9vTl16hTh4eGULFnS2KGlWKFChQDw9fWNs97X1zd6m0g/UUnvvXv32L9/f6YZ7QXIlSsXpUuXpnbt2ixfvhwTExOWL19utHgk8RXvTFEUhgwZwpYtW/jzzz8pUaKEsUN6JwaDgdDQUGOHkaSmTZty8eJFvLy8ol81atSgZ8+eeHl5odPpjB1iqgQGBnLr1i3s7OyMHUqS6tWrF69V33///UexYsWMFNHbWblyJQUKFKBNmzbGDiVFgoOD0Wrj/rrS6XQYDAYjRfR2cuXKhZ2dHS9evGDv3r106NDB2CGlWIkSJShUqBAHDx6MXhcQEMDJkyczzTMRmVVU0nvjxg0OHDiAra2tsUN6J8b+HSulDhlEYGBgnNGuO3fu4OXlRd68eXFwcDBiZMlzdXVl/fr1bNu2DSsrq+h6r9y5c2NhYWHk6JI2btw4WrVqhYODA69evWL9+vX89ddf7N2719ihJcnKyipeDXWuXLmwtbXNFLXVo0aNol27dhQrVoxHjx4xefJkdDodPXr0MHZoSRo5ciR169ZlxowZdOvWjVOnTrF06VKWLl1q7NBSzGAwsHLlSlxcXDAxyRy/Atq1a8f06dNxcHCgUqVKnD9/nrlz59KvXz9jh5Yie/fuRVEUypUrx82bNxk9ejTly5enb9++xg4tjuR+D40YMYLvvvuOMmXKUKJECSZOnEjhwoXp2LGj8YKOlFzsz58/5/79+9H9b6P+gC1UqJDRR6yTit3Ozo4uXbpw7tw5PD090ev10b9j8+bNi5mZmbHCBpKO3dbWlunTp9O+fXvs7Ox4+vQpHh4ePHz40LgtFI3WT0LEcejQIQWI93JxcTF2aMlKKG5AWblypbFDS1a/fv2UYsWKKWZmZkr+/PmVpk2bKvv27TN2WG8lM7Uz6969u2JnZ6eYmZkpRYoUUbp3767cvHnT2GGlyI4dO5QPPvhAMTc3V8qXL68sXbrU2CGlyt69exVAuX79urFDSbGAgABl+PDhioODg5IjRw6lZMmSyoQJE5TQ0FBjh5YiGzZsUEqWLKmYmZkphQoVUlxdXRV/f39jhxVPcr+HDAaDMnHiRKVgwYKKubm50rRp0wzz31Fysa9cuTLB7ZMnTzZq3IqSdOxR7dcSeh06dMjYoScZ++vXr5WPP/5YKVy4sGJmZqbY2dkp7du3V06dOmXUmDWKkkmmvhFCCCGEEOIdSI2vEEIIIYTIFiTxFUIIIYQQ2YIkvkIIIYQQIluQxFcIIYQQQmQLkvgKIYQQQohsQRJfIYQQQgiRLUjiK4QQQgghsgVJfIUQIgv666+/0Gg0+Pv7p8v57969i0ajQaPR4OTklObn12g0bN26Ndnre3l5vfU1pkyZEn0P7u7ub30eIUTmIYmvEEK8pfROLt9F3bp18fHxIXfu3Ol6nQMHDnDw4MF0vUZCihYtio+PT/QU3W/zsxg1ahQ+Pj7Y29unU5RCiIwmc0zULoQQIlXMzMwoVKhQul/H1tYWW1vbdL/Om3Q63Tvfn6WlJZaWluh0ujSKSgiR0cmIrxAiy9u8eTOVK1fGwsICW1tbmjVrRlBQEEeOHMHU1JTHjx/H2X/EiBE0aNAAgHv37tGuXTvy5MlDrly5qFSpErt27eLu3bs0btwYgDx58qDRaOjTpw8ABoOBmTNnUqJECSwsLHB0dGTz5s3R548andy7dy9Vq1bFwsKCJk2a8OTJE3bv3k2FChWwtrbm008/JTg4ONH7Siy22NeIGgFt1KhR9Mf6sV93794FwN/fnwEDBpA/f36sra1p0qQJFy5cSPX3Wq/X4+bmho2NDba2towZMwYXFxc6duwYvU/x4sXjlRY4OTkxZcqUOOt8fHxo1aoVFhYWlCxZMs73MHapQ1I/i8R+9kKI7EkSXyFElubj40OPHj3o168fV69e5a+//qJTp04oisJHH31EyZIlWbt2bfT+4eHhrFu3jn79+gHg6upKaGgoR44c4eLFi8yePRtLS0uKFi3K77//DsD169fx8fFh3rx5AMycOZM1a9awePFiLl++zMiRI+nVqxeHDx+OE9uUKVNYsGABx48fx9vbm27duuHu7s769evZuXMn+/btY/78+YneW2KxJeSPP/7Ax8cn+tWpUyfKlStHwYIFAejatWt04n327FmqVatG06ZNef78eaq+3z/++COrVq1ixYoVHD16lOfPn7Nly5ZUnSPKxIkT6dy5MxcuXKBnz5588sknXL16Nd5+if0skvrZCyGyKUUIIbKws2fPKoBy9+7dBLfPnj1bqVChQvTy77//rlhaWiqBgYGKoihK5cqVlSlTpiR47KFDhxRAefHiRfS6kJAQJWfOnMrx48fj7Nu/f3+lR48ecY47cOBA9PaZM2cqgHLr1q3odQMHDlRatGiR6L2lNrYoc+fOVWxsbJTr168riqIof//9t2Jtba2EhITE2a9UqVLKkiVLEjz/nTt3FEA5f/58nPV2dnbKnDlzopfDw8MVe3t7pUOHDtHrihUrpvz0009xjnN0dFQmT54cvQwogwYNirNPrVq1lMGDByd4/YTuN7mffVLxCCGyJhnxFUJkaY6OjjRt2pTKlSvTtWtXli1bxosXL6K39+nTh5s3b3LixAkAVq1aRbdu3ciVKxcAw4YN47vvvqNevXpMnjyZf//9N8nr3bx5k+DgYJo3bx5dQ2ppacmaNWu4detWnH2rVKkS/b5gwYLkzJmTkiVLxln35MmTRK+V2tgAdu/ezdixY9mwYQNly5YF4MKFCwQGBmJraxsn5jt37sSLOSkvX77Ex8eHWrVqRa8zMTGhRo0aKT5HbHXq1Im3nNCIb2KS+9kLIbIfSXyFEFmaTqdj//797N69m4oVKzJ//nzKlSvHnTt3AChQoADt2rVj5cqV+Pr6snv37ugyB4ABAwZw+/ZtPvvsMy5evEiNGjWSLD8IDAwEYOfOnXh5eUW/rly5EqdGFcDU1DT6vUajibMctc5gMCR6rdTGduXKFT755BNmzZqFs7NznJjt7OzixOvl5cX169cZPXp0oud7W1qtNl65QXh4eJpfJ7mfvRAi+5HEVwiR5Wk0GurVq8fUqVM5f/48ZmZmcepOBwwYwIYNG1i6dCmlSpWiXr16cY4vWrQogwYN4o8//uCrr75i2bJlgNo5AdQHuqJUrFgRc3Nz7t+/T+nSpeO8ihYtmub3llhsb3r69Cnt2rWjc+fOjBw5Ms62atWq8fjxY0xMTOLFnC9fvhTHkjt3buzs7Dh58mT0uoiICM6ePRtnv/z58+Pj4xO9HBAQkGAyGjUKH3u5QoUKCV47oZ8FJP+zF0JkL9LOTAiRpZ08eZKDBw/i7OxMgQIFOHnyJH5+fnESqBYtWmBtbc13333Ht99+G+f4ESNG0KpVK8qWLcuLFy84dOhQ9LHFihVDo9Hg6elJ69atsbCwwMrKilGjRjFy5EgMBgP169fn5cuXHDt2DGtra1xcXNLs3pKK7U2dO3cmZ86cTJkyJU4Xi/z589OsWTPq1KlDx44dmTNnDmXLluXRo0fs3LmTjz/+OFWlCsOHD2fWrFmUKVOG8uXLM3fu3Hi9dZs0acKqVato164dNjY2TJo0KcGWYps2baJGjRrUr1+fdevWcerUKZYvX57gdRP6WVy+fDnZn70QIpsxdpGxEEKkpytXrigtWrRQ8ufPr5ibmytly5ZV5s+fH2+/iRMnKjqdTnn06FGc9UOGDFFKlSqlmJubK/nz51c+++wz5enTp9Hbv/32W6VQoUKKRqNRXFxcFEVRFIPBoLi7uyvlypVTTE1Nlfz58ystWrRQDh8+rChKwg9irVy5UsmdO3eca0+ePFlxdHRM9N6Siu3NawAJvu7cuaMoiqIEBAQoQ4cOVQoXLqyYmpoqRYsWVXr27Kncv38/wWsn9nBbeHi4Mnz4cMXa2lqxsbFR3NzclN69e8d5uO3ly5dK9+7dFWtra6Vo0aLKqlWrEny4zcPDQ2nevLlibm6uFC9eXNmwYUOS13/zZ5HSn7083CZE9qFRFOnrIoQQ/fv3x8/Pj+3btxs7lEzh7t27lChRgvPnzyc7ZXGfPn3w9/dPcgpiYypevDgjRoxgxIgRxg5FCJHOpMZXCJGtvXz5kqNHj7J+/XqGDh1q7HAynbp161K3bl1jh/FWZsyYgaWlJffv3zd2KEKI90RqfIUQ2VqHDh04deoUgwYNonnz5sYOJ9Owt7fnxo0bAJibmxs5mrczaNAgunXrBqi1zkKIrE9KHYQQQgghRLYgpQ5CCCGEECJbkMRXCCGEEEJkC5L4CiGEEEKIbEESXyGEEEIIkS1I4iuEEEIIIbIFSXyFEEIIIUS2IImvEEIIIYTIFiTxFUIIIYQQ2YIkvkIIIYQQIlv4P4d6NEmqHIhMAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# compare the runtimes of different implementations\n",
    "def fidelity_slow1(rho, sig):\n",
    "    \"\"\" Fidelity using sqrtm \"\"\"\n",
    "    sqrt_rho = sqrtm(rho)\n",
    "    return np.sum(eigvals(sqrtm(sqrt_rho @ sig @ sqrt_rho)))**2\n",
    "\n",
    "def fidelity_slow2(rho, sig):\n",
    "    \"\"\" Fidelity using three svds \"\"\"\n",
    "    sqrt_rho = sqrtm_svd(rho)\n",
    "    sqrt_sig = sqrtm_svd(sig)\n",
    "    return np.sum(svd(sqrt_rho @ sqrt_sig, compute_uv=False))**2\n",
    "\n",
    "def fidelity_fast1(rho, sig):\n",
    "    \"\"\" Fidelity using sqrtmh and eigvalsh \"\"\"\n",
    "    sqrt_rho = sqrtmh(rho)\n",
    "    return np.sum(np.sqrt(eigvalsh(sqrt_rho @ sig @ sqrt_rho)))**2\n",
    "\n",
    "def fidelity_fast2(rho, sig):\n",
    "    \"\"\" Fidelity using sqrtm_svd and svd \"\"\"\n",
    "    sqrt_rho = sqrtm_svd(rho)\n",
    "    return np.sum(np.sqrt(svd(sqrt_rho @ sig @ sqrt_rho, compute_uv=False)))**2\n",
    "\n",
    "def fidelity_fast3(rho, sig):\n",
    "    \"\"\" Fidelity using eigvals \"\"\"\n",
    "    return np.sum(np.sqrt(eigvals(rho @ sig).real))**2\n",
    "\n",
    "# check they are correct\n",
    "assert _test_fidelity(fidelity_slow1)\n",
    "assert _test_fidelity(fidelity_slow2)\n",
    "assert _test_fidelity(fidelity_fast1)\n",
    "assert _test_fidelity(fidelity_fast2)\n",
    "assert _test_fidelity(fidelity_fast3)\n",
    "\n",
    "rho = random_dm(5)\n",
    "sig = random_dm(5)\n",
    "assert np.allclose(fidelity_slow1(rho, sig), fidelity_slow2(rho, sig))\n",
    "assert np.allclose(fidelity_slow2(rho, sig), fidelity_fast1(rho, sig))\n",
    "assert np.allclose(fidelity_fast1(rho, sig), fidelity_fast2(rho, sig))\n",
    "assert np.allclose(fidelity_fast2(rho, sig), fidelity_fast3(rho, sig))\n",
    "\n",
    "def runtime2(n):\n",
    "    runs = int(np.ceil(10000/2**(n-3)))\n",
    "    print(f\"n = {n} ({runs} runs)\")\n",
    "\n",
    "    rho = random_dm(n)\n",
    "    sig = random_dm(n)\n",
    "\n",
    "    def run_and_show(f, name):\n",
    "        print(f\"  {name}\", end=\" \")\n",
    "        time = timeit(lambda: f(rho, sig), number=runs)/runs\n",
    "        print(f\"  {time:.6f} s\")\n",
    "        return time\n",
    "\n",
    "    # collect the average runtime over 12 runs\n",
    "    times = []\n",
    "    times.append(run_and_show(fidelity_slow1, \"2x sqrtm         \"))\n",
    "    times.append(run_and_show(fidelity_slow2, \"3x svd           \"))\n",
    "    times.append(run_and_show(fidelity_fast1, \"sqrtmh + eigvalsh\"))\n",
    "    times.append(run_and_show(fidelity_fast2, \"sqrtm_svd + svd  \"))\n",
    "    times.append(run_and_show(fidelity_fast3, \"eigvals          \"))\n",
    "    return times\n",
    "\n",
    "# set a file name here to load past runs\n",
    "datafile = None  # \"fidelity_times.npy\"\n",
    "\n",
    "if datafile is None:\n",
    "    ns = list(range(1,14))\n",
    "    times = []\n",
    "    datafile = f\"fidelity_times_{time.time():.0f}\"\n",
    "    print(f\"Saving to data file: {datafile}.npy\")\n",
    "    for n in ns:\n",
    "        times.append(runtime2(n))\n",
    "        np.save(datafile, times)\n",
    "    times = np.array(times)\n",
    "else:\n",
    "    print(f\"Loading from data file: {datafile}\")\n",
    "    times = np.load(datafile)\n",
    "    ns = list(range(1,len(times)+1))\n",
    "\n",
    "# import rsmf\n",
    "# fmt = rsmf.setup(\"main.tex\")\n",
    "# fig = fmt.figure(0.9,1.3)\n",
    "plt.figure(figsize=(8,6))\n",
    "\n",
    "plt.plot(ns, times[:,0], label=\"2x sqrtm\", marker=None, linestyle=\"-\", color=\"green\")\n",
    "plt.plot(ns, times[:,1], label=\"3x svd\", marker=\"x\", linestyle=\"-\", color=\"C1\")\n",
    "plt.plot(ns, times[:,2], label=\"sqrtmh + eigvalsh\", marker=\"^\", linestyle=\"--\", color=\"red\")\n",
    "plt.plot(ns, times[:,3], label=\"sqrtm_svd + svd\", marker=\"v\", linestyle=\"--\", color=\"blue\")\n",
    "plt.plot(ns, times[:,4], label=\"eigvals\", marker=\".\", linestyle=\"-\", color=\"k\")\n",
    "plt.yscale(\"log\")\n",
    "plt.xlabel(\"system size [qubits]\")\n",
    "plt.ylabel(\"runtime [s]\")\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.tick_params(axis='y', which='minor')\n",
    "# remove top and right border\n",
    "ax = plt.gca()\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "# x axis\n",
    "# ax.set_xlim(ns[0], ns[-1])\n",
    "ax.set_xticks(ns)\n",
    "# y axis\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10.0, numticks=10))\n",
    "ax.yaxis.set_minor_locator(LogLocator(base=10.0, numticks=10, subs=np.arange(2, 10) * .1))\n",
    "\n",
    "plt.savefig(\"performance_comparison\", bbox_inches=\"tight\")\n",
    "None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# import qutip\n",
    "# from qutip import fidelity as fidelity_qutip\n",
    "# import qiskit\n",
    "# from qiskit.quantum_info import state_fidelity as fidelity_qiskit\n",
    "# from pennylane.math import fidelity as fidelity_pennylane\n",
    "\n",
    "# import warnings; warnings.simplefilter('ignore')  # turn qiskit warnings off\n",
    "\n",
    "# def runtime(n):\n",
    "#     print(f\"n = {n}\")\n",
    "#     rho = random_dm(n)\n",
    "#     sig = random_dm(n)\n",
    "#     print(\"  qutip    \", end=\" \")\n",
    "#     # make them qutip objects\n",
    "#     rho_ = qutip.Qobj(rho)\n",
    "#     sig_ = qutip.Qobj(sig)\n",
    "#     %timeit fidelity_qutip(rho_, sig_)**2\n",
    "#     print(\"  qiskit   \", end=\" \")\n",
    "#     # make them qiskit objects\n",
    "#     rho_ = qiskit.quantum_info.DensityMatrix(rho)\n",
    "#     sig_ = qiskit.quantum_info.DensityMatrix(sig)\n",
    "#     %timeit fidelity_qiskit(rho_, sig_)\n",
    "#     print(\"  pennylane\", end=\" \")\n",
    "#     %timeit fidelity_pennylane(rho, sig)\n",
    "#     print(\"  own      \", end=\" \")\n",
    "#     %timeit fidelity_own(rho, sig)\n",
    "\n",
    "# for n in range(1,11):\n",
    "#     runtime(n)\n",
    "\n",
    "ns = list(range(1,11))\n",
    "# empirical results (Apple M1 chip, 16GB RAM)\n",
    "plt.plot(ns, [0.242, 0.251, 0.277, 0.383, 0.882, 117, 363,  491, 1460, 7840], label=\"qutip\")\n",
    "plt.plot(ns, [0.113, 0.123, 0.148, 0.235, 0.667, 386, 918, 1100, 1750, 5320], label=\"qiskit\")\n",
    "plt.plot(ns, [0.060, 0.064, 0.071, 0.103, 0.230, 2.6, 9.5,   52,  301, 1740], label=\"pennylane\")\n",
    "plt.plot(ns, [0.006, 0.009, 0.016, 0.048, 0.189, 1.8,  13,   58,  319, 1760], label=\"simplified\")\n",
    "plt.yscale(\"log\")\n",
    "plt.xlabel(\"system size [qubits]\")\n",
    "plt.ylabel(\"time [ms]\")\n",
    "plt.legend()\n",
    "plt.xticks(ns)\n",
    "plt.grid()\n",
    "None"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

